The NINJA-2 catalog of hybrid post-Newtonian/numerical-relativity waveforms for non-precessing black-hole binaries

The Numerical INJection Analysis (NINJA) project is a collaborative effort between members of the numerical relativity and gravitational wave data analysis communities. The purpose of NINJA is to study the sensitivity of existing gravitational-wave search and parameter-estimation algorithms using numerically generated waveforms, and to foster closer collaboration between the numerical relativity and data analysis communities. The first NINJA project used only a small number of injections of short numerical-relativity waveforms, which limited its ability to draw quantitative conclusions. The goal of the NINJA-2 project is to overcome these limitations with long post-Newtonian - numerical relativity hybrid waveforms, large numbers of injections, and the use of real detector data. We report on the submission requirements for the NINJA-2 project and the construction of the waveform catalog. Eight numerical relativity groups have contributed 63 hybrid waveforms consisting of a numerical portion modelling the late inspiral, merger, and ringdown stitched to a post-Newtonian portion modelling the early inspiral. We summarize the techniques used by each group in constructing their submissions. We also report on the procedures used to validate these submissions, including examination in the time and frequency domains and comparisons of waveforms from different groups against each other. These procedures have so far considered only the $(\ell,m)=(2,2)$ mode. Based on these studies we judge that the hybrid waveforms are suitable for NINJA-2 studies. We note some of the plans for these investigations.

==> anc/PNOrbitalPhase.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    205710,       5011]
NotebookOptionsPosition[    201945,       4887]
NotebookOutlinePosition[    202403,       4905]
CellTagsIndexPosition[    202360,       4902]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["How to use this notebook", "Section",
 CellChangeTimes->{{3.5293414368130293`*^9, 3.529341443147718*^9}}],

Cell[TextData[{
 "Questions not addressedbelow may be addressed to Mike Boyle \
<boyle@astro.cornell.edu>.\n\nThis notebook defines the orbital energy, flux, \
and tidal heating PN functions for quasicircular orbits, and derives the \
TaylorT1, T2, T3, and T4 approximants for the non-precessing case.  Each \
approximant is illustrated with an example evaluation performed in this \
notebook and can be output as C++ code.\n\nThe binding energy, flux, and \
tidal heating formulas are given in the next section below.  These functions \
take several parameters; except for the first parameter, all parameters have \
default values.  The parameters are: the velocity parameter ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]]],
 ", the relative mass difference \[Delta], the symmetric and antisymmetric \
spins, and the direction of the Newtonian orbital angular momentum.  (For \
more details on the definitions of these parameters, see the last section in \
this notebook.)  Finally, each of these formulas takes a final parameter \
containing an array of 1\[CloseCurlyQuote]s or 0\[CloseCurlyQuote]s \
indicating which terms to use.  The default is to use all known PN \
information up to and including 3.5PN terms.\n\nNote that the three formulas \
are expressed in terms of ",
 StyleBox["vector",
  FontSlant->"Italic"],
 " spins and Newtonian orbital angular momentum direction.  By default, these \
vectors are parallel with magnitudes \[Chi]s, \[Chi]a, and 1, respectively.  \
(The angular momentum vector is automatically normalized.)  In particular, \
this parallelism is assumed when deriving the approximants."
}], "Text",
 CellChangeTimes->{{3.529341445479282*^9, 3.529341559028371*^9}, {
   3.529341630435742*^9, 3.529341701100545*^9}, {3.529341751615707*^9, 
   3.529341791084714*^9}, {3.52934183896775*^9, 3.529342066627698*^9}, {
   3.529342484912348*^9, 3.5293424899234753`*^9}, {3.529342532581526*^9, 
   3.529342546212511*^9}, {3.5293425762913322`*^9, 3.5293426493246717`*^9}, {
   3.529343728813595*^9, 3.529343731248077*^9}, {3.5293437617635393`*^9, 
   3.529343805964127*^9}, {3.5293438364335623`*^9, 3.529343976007454*^9}, {
   3.529344096886154*^9, 3.529344137811808*^9}, {3.529345138652698*^9, 
   3.529345169624248*^9}, {3.52934535754632*^9, 3.52934539134053*^9}, {
   3.529345536895175*^9, 3.529345581079102*^9}, {3.529348581276122*^9, 
   3.529348622480584*^9}, {3.529348719547206*^9, 3.529348751262733*^9}, {
   3.5293487885345507`*^9, 3.5293488015141706`*^9}, {3.529348883327058*^9, 
   3.529349065588222*^9}, {3.529349292236775*^9, 3.529349337345854*^9}, {
   3.5293500387617607`*^9, 3.529350054612163*^9}, 3.529350232709272*^9, {
   3.529366889735241*^9, 3.5293670087882137`*^9}, {3.52936706882698*^9, 
   3.529367100436088*^9}, {3.529681173705635*^9, 3.529681201857123*^9}}],

Cell[CellGroupData[{

Cell["\<\
Constructing and testing the approximants\
\>", "Subsection",
 CellChangeTimes->{{3.529349190775749*^9, 3.529349199186955*^9}, {
  3.52935036931146*^9, 3.52935037206257*^9}}],

Cell[TextData[{
 "To construct the approximants, scroll to the relevant approximant\
\[CloseCurlyQuote]s section and evaluate the first (non-text) cell in that \
section to compute the approximant.  The first time you do this you will be \
asked to evaluate the initialization cells.  Click yes.\n\nEach approximant \
also has an example which may be used as a test, found in the subsections \
named ",
 StyleBox["Test approximant", "Subsection"],
 ".  To run these examples, scroll down to that subsection.  (If necessary, \
double click on the little blue cell marker at the right margin to expand the \
subsection.)  You should be able to simply evaluate the cell, producing two \
plots.  You can also play around with the parameters, though some parameter \
combinations give bad results (e.g., imaginary frequencies)."
}], "Text",
 CellChangeTimes->{{3.529349200095655*^9, 3.5293492947020273`*^9}, {
  3.529350399255108*^9, 3.529350412888185*^9}, {3.5293504433385363`*^9, 
  3.529350498234474*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["C++ code", "Subsection",
 CellChangeTimes->{{3.529348802928149*^9, 3.5293488043619747`*^9}, {
  3.529350515904497*^9, 3.529350516413384*^9}}],

Cell[TextData[{
 "Each approximant can be output directly as C++ code by evaluating the \
appropriate code in the relevant ",
 StyleBox["Code output", "Subsection"],
 " subsections.  There are two tricks to making the numerical code for these \
approximants fast.  First, the approximants are composed of basic series in \
the velocity parameter v, where the coefficients of these series is constant \
for a given set of mass and spin parameters.  Thus, we should evaluate the \
coefficients just once and store those values to be used at each time step.  \
Second, the fastest and most accurate way to evaluate polynomial series like \
these are in Horner form.  Mathematica' s documentation for the HornerForm \
function gives a nice explanation along with an example.\n\nThe output code \
for T1 and T4 define classes named PNOrbitalPhase_T1 and PNOrbitalPhase_T4.  \
These classes can be used as functors for integration by Numerical Recipes \
routines.  (The stepperdopr853.h integrator is particularly recommended.)  \
These classes also have functions named \"ContinueIntegrating\" which returns \
a value telling the integrator whether or not to continue integrating.\n\nThe \
output code for T2 and T3 define classes named PNOrbitalPhase_T2 and \
PNOrbitalPhase_T3.  These objects are functors which can be directly \
evaluated with various t or v values to return the appropriate t, v, or \
\[CapitalPhi] values.\n\nThe output code can be found in a subdirectory under \
this file named \"PNOutput\".  Note that Mathematica assumes certain \
functions are defined, such as \"Power\" and \"Sqrt\".  You can convert these \
to more standard names, create new aliases, or simply include the Mathematica \
header file given by the command\n",
 StyleBox["FileNames[\"mdefs.h\", ToFileName[{$InstallationDirectory, \
\"SystemFiles\", \"IncludeFiles\", \"C\"}]][[1]]", "Input"]
}], "Text",
 CellChangeTimes->{{3.529348805931424*^9, 3.529348839793251*^9}, {
  3.529350236976488*^9, 3.529350240514773*^9}, {3.5293502907717543`*^9, 
  3.529350339458102*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Binding energy, flux, and tidal heating formulas\
\>", "Section",
 CellChangeTimes->{{3.487689203006629*^9, 3.487689210321865*^9}, {
  3.529330617179634*^9, 3.52933063470997*^9}, {3.529367242287448*^9, 
  3.529367242492669*^9}}],

Cell["\<\
We use Eqs. (C1--C13) of PRD 79, 104023 [http://arxiv.org/abs/0810.5336v1], \
taking into account various errata on the spin-orbit terms, which can best be \
found in Eqs. (7.9) and (7.11) of arXiv:0605140v4 [note the version number!]. \
 Also, there is an additional SO term from Eq. (6.2) of arxiv:1104.5659v1.  \
The 4pN flux term is some times used in EOB calculations, and comes from the \
extreme-mass-ratio limit [Eq. (43) of arXiv:gr-qc/9405062].

For flux and energy, non-spin terms are complete to 3.5pN order; SO terms are \
complete to 3.0pN; SS terms are complete to 2.0pN.  The expression for the \
change in mass (Alvi\[CloseCurlyQuote]s tidal heating) is complete to 3.0pN \
order.
\
\>", "Text",
 CellChangeTimes->{{3.487693227637272*^9, 3.48769331520312*^9}, {
   3.487694696123337*^9, 3.487694728294825*^9}, {3.487694770974702*^9, 
   3.4876947974971647`*^9}, {3.487694849070924*^9, 3.48769493329941*^9}, {
   3.487695025671207*^9, 3.4876951719055557`*^9}, {3.487695725722397*^9, 
   3.4876957399846773`*^9}, {3.4882364821267014`*^9, 3.488236516968438*^9}, {
   3.488236897242702*^9, 3.48823690956619*^9}, {3.4886276450824137`*^9, 
   3.488627655698284*^9}, {3.488631532823182*^9, 3.48863159325515*^9}, {
   3.5142984672798223`*^9, 3.514298550225335*^9}, {3.514298609393573*^9, 
   3.5142986630336514`*^9}, {3.5145581910141973`*^9, 3.514558215665674*^9}, {
   3.514558574155908*^9, 3.514558585431983*^9}, {3.514558734925621*^9, 
   3.51455876349687*^9}, {3.529328270976646*^9, 3.52932830652223*^9}, 
   3.5293415839722633`*^9}],

Cell[TextData[{
 "We now define the expressions for binding energy, flux, and tidal heating, \
which are given by the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " functions E, \[ScriptCapitalF], and Mdot.  Note that most arguments are \
optional, defaulting to a symbol which ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " will carry along.  Note that the final parameters, ETerms, \
\[ScriptCapitalF]Terms, and MdotTerms, control which terms are used in the \
expression.  When adding new terms to these expressions, it may be desirable \
to adjust those default values, or call the functions with explicit values \
for those arrays."
}], "Text",
 CellChangeTimes->{{3.5293305311512747`*^9, 3.529330556632728*^9}, {
   3.5293306367033863`*^9, 3.529330877498106*^9}, {3.529330920393154*^9, 
   3.529330950139748*^9}, 3.529330983602577*^9, {3.529331018934682*^9, 
   3.5293310596550694`*^9}, {3.529333594011182*^9, 3.5293336335168133`*^9}, {
   3.5293357051110477`*^9, 3.529335720376499*^9}, {3.5293390801178837`*^9, 
   3.5293390846975317`*^9}, {3.529341578092112*^9, 3.5293415882706947`*^9}, {
   3.529350086249811*^9, 3.52935018683319*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "just", " ", "a", " ", "safe", " ", "PN", " ", 
    "order", " ", "beyond", " ", "which", " ", "nothing", " ", "can", " ", 
    "be", " ", 
    RowBox[{"kept", ".", "  ", "It"}], " ", "can", " ", "be", " ", "set", " ",
     "higher", " ", "than", " ", "the", " ", "intended", " ", "PN", " ", 
    "order"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PNOrderMax", "=", 
     RowBox[{"10", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Unprotect", "[", "E", "]"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Necessary", " ", "because", " ", "Mathematica", " ", "always", " ", 
      "sees", " ", "E", " ", "as", " ", "\[ExponentialE]"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"E", ",", "\[ScriptCapitalF]", ",", "Mdot"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"E", "[", 
      RowBox[{"v_", ",", 
       RowBox[{"\[Delta]_:", "\[Delta]"}], ",", 
       RowBox[{"\[Chi]s_:", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "\[Chi]s"}], "}"}]}], ",", 
       RowBox[{"\[Chi]a_:", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "\[Chi]a"}], "}"}]}], ",", 
       RowBox[{"LnIn_:", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ",", 
       RowBox[{"ETerms_:", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Ln", "=", 
          FractionBox["LnIn", 
           RowBox[{"Norm", "[", "LnIn", "]"}]]}], ",", 
         RowBox[{"\[Eta]", "=", 
          FractionBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Delta]", "2"]}], "4"]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "\[Eta]", " ", 
        SuperscriptBox["v", "2"], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{"1", "\[IndentingNewLine]", "+", 
          RowBox[{"v", " ", "0"}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "4"]}], "-", 
             RowBox[{
              FractionBox["1", "12"], "\[Eta]"}]}], ")"}], 
           RowBox[{"ETerms", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "3"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["4", "3"], 
              RowBox[{"(", 
               RowBox[{"2", "-", " ", "\[Eta]"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"\[Chi]s", ".", "Ln"}], ")"}]}], "+", 
             RowBox[{
              FractionBox["8", "3"], "\[Delta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Chi]a", ".", "Ln"}], ")"}]}]}], ")"}], 
           RowBox[{"ETerms", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "4"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["27", "8"]}], "+", 
               RowBox[{
                FractionBox["19", "8"], "\[Eta]"}], "-", 
               RowBox[{
                FractionBox["1", "24"], 
                SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "+", 
             RowBox[{"\[Eta]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Chi]s", ".", "\[Chi]s"}], "-", 
                  RowBox[{"\[Chi]a", ".", "\[Chi]a"}]}], ")"}], "-", 
                RowBox[{"3", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Chi]s", ".", "Ln"}], ")"}], "2"], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Chi]a", ".", "Ln"}], ")"}], "2"]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "-", "\[Eta]"}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Chi]s", ".", "\[Chi]s"}], ")"}], "+", 
                RowBox[{"(", 
                 RowBox[{"\[Chi]a", ".", "\[Chi]a"}], ")"}], "-", 
                RowBox[{"3", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Chi]s", ".", "Ln"}], ")"}], "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Chi]a", ".", "Ln"}], ")"}], "2"]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"\[Delta]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Chi]s", ".", "\[Chi]a"}], "-", 
                RowBox[{"3", 
                 RowBox[{"(", 
                  RowBox[{"\[Chi]s", ".", "Ln"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"\[Chi]a", ".", "Ln"}], ")"}]}]}], ")"}]}]}], ")"}], 
           RowBox[{"ETerms", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "5"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "-", 
                FractionBox[
                 RowBox[{"121", " ", "\[Eta]"}], "9"], "+", 
                FractionBox[
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]", "2"]}], "9"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"\[Chi]s", ".", "Ln"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "-", 
                FractionBox[
                 RowBox[{"31", " ", "\[Eta]"}], "9"]}], ")"}], "\[Delta]", 
              RowBox[{"(", 
               RowBox[{"\[Chi]a", ".", "Ln"}], ")"}]}]}], ")"}], 
           RowBox[{"ETerms", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "6"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["675", "64"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["34445", "576"], "-", 
                RowBox[{
                 FractionBox["205", "96"], 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], "\[Eta]"}], "-", 
             RowBox[{
              FractionBox["155", "96"], 
              SuperscriptBox["\[Eta]", "2"]}], "-", 
             RowBox[{
              FractionBox["35", "5184"], 
              SuperscriptBox["\[Eta]", "3"]}]}], ")"}], 
           RowBox[{"ETerms", "[", 
            RowBox[{"[", "6", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "7"], "0"}]}], "\[IndentingNewLine]", 
         ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Protect", "[", "E", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalF]", "[", 
      RowBox[{"v_", ",", 
       RowBox[{"\[Delta]_:", "\[Delta]"}], ",", 
       RowBox[{"\[Chi]s_:", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "\[Chi]s"}], "}"}]}], ",", 
       RowBox[{"\[Chi]a_:", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "\[Chi]a"}], "}"}]}], ",", 
       RowBox[{"LnIn_:", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ",", 
       RowBox[{"\[ScriptCapitalF]Terms_:", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "0"}], "}"}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Ln", "=", 
          FractionBox["LnIn", 
           RowBox[{"Norm", "[", "LnIn", "]"}]]}], ",", 
         RowBox[{"\[Eta]", "=", 
          FractionBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Delta]", "2"]}], "4"]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        FractionBox["32", "5"], 
        SuperscriptBox["\[Eta]", "2"], 
        SuperscriptBox["v", "10"], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{"1", "\[IndentingNewLine]", "+", 
          RowBox[{"v", " ", "0"}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1247", "336"]}], "-", 
             RowBox[{
              FractionBox["35", "12"], "\[Eta]"}]}], ")"}], 
           RowBox[{"\[ScriptCapitalF]Terms", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "3"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "\[Pi]"}], "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["11", "4"]}], "+", 
                  RowBox[{"3", "\[Eta]"}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"\[Chi]s", ".", "Ln"}], ")"}]}], "-", 
               RowBox[{
                FractionBox["11", "4"], "\[Delta]", 
                RowBox[{"(", 
                 RowBox[{"\[Chi]a", ".", "Ln"}], ")"}]}]}], ")"}]}], ")"}], 
           RowBox[{"\[ScriptCapitalF]Terms", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "4"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["44711", "9072"]}], "+", 
               RowBox[{
                FractionBox["9271", "504"], "\[Eta]"}], "+", 
               RowBox[{
                FractionBox["65", "18"], 
                SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["287", "96"], "+", 
                FractionBox["\[Eta]", "24"]}], ")"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Chi]s", ".", "Ln"}], ")"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["89", "96"], "+", 
                FractionBox[
                 RowBox[{"7", "\[Eta]"}], "24"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"\[Chi]s", ".", "\[Chi]s"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["287", "96"], "-", 
                RowBox[{"12", "\[Eta]"}]}], ")"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Chi]a", ".", "Ln"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["89", "96"]}], "+", 
                RowBox[{"4", "\[Eta]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"\[Chi]a", ".", "\[Chi]a"}], ")"}]}], "+", 
             RowBox[{
              FractionBox["287", "48"], "\[Delta]", 
              RowBox[{"(", 
               RowBox[{"\[Chi]s", ".", "Ln"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"\[Chi]a", ".", "Ln"}], ")"}]}], "-", 
             RowBox[{
              FractionBox["89", "48"], "\[Delta]", 
              RowBox[{"(", 
               RowBox[{"\[Chi]s", ".", "\[Chi]a"}], ")"}]}]}], ")"}], 
           RowBox[{"\[ScriptCapitalF]Terms", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "5"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["8191", "672"]}], "-", 
                RowBox[{
                 FractionBox["583", "24"], "\[Eta]"}]}], ")"}], "\[Pi]"}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["59", "16"]}], "+", 
                FractionBox[
                 RowBox[{"227", " ", "\[Eta]"}], "9"], "-", 
                FractionBox[
                 RowBox[{"157", " ", 
                  SuperscriptBox["\[Eta]", "2"]}], "9"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"\[Chi]s", ".", "Ln"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["59", "16"]}], "+", 
                FractionBox[
                 RowBox[{"701", " ", "\[Eta]"}], "36"]}], ")"}], "\[Delta]", 
              RowBox[{"(", 
               RowBox[{"\[Chi]a", ".", "Ln"}], ")"}]}]}], ")"}], 
           RowBox[{"\[ScriptCapitalF]Terms", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "6"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["6643739519", "69854400"], "+", 
               RowBox[{
                FractionBox["16", "3"], 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{
                FractionBox["1712", "105"], "EulerGamma"}], "-", 
               RowBox[{
                FractionBox["856", "105"], 
                RowBox[{"Log", "[", "16", "]"}]}], "-", 
               RowBox[{
                FractionBox["1712", "105"], 
                RowBox[{"Log", "[", "v", "]"}]}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["134543", "7776"]}], "+", 
                RowBox[{
                 FractionBox["41", "48"], 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], "\[Eta]"}], "-", 
             RowBox[{
              FractionBox["94403", "3024"], 
              SuperscriptBox["\[Eta]", "2"]}], "-", 
             RowBox[{
              FractionBox["775", "324"], 
              SuperscriptBox["\[Eta]", "3"]}], "-", 
             RowBox[{
              FractionBox["\[Pi]", "6"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"65", " ", "\[Delta]", 
                 RowBox[{"(", 
                  RowBox[{"\[Chi]a", ".", "Ln"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"65", "-", 
                   RowBox[{"68", " ", "\[Eta]"}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"\[Chi]s", ".", "Ln"}], ")"}]}]}], ")"}]}]}], ")"}], 
           RowBox[{"\[ScriptCapitalF]Terms", "[", 
            RowBox[{"[", "6", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "7"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["16285", "504"]}], "+", 
               RowBox[{
                FractionBox["214745", "1728"], "\[Eta]"}], "+", 
               RowBox[{
                FractionBox["193385", "3024"], 
                SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "\[Pi]"}], ")"}], 
           RowBox[{"\[ScriptCapitalF]Terms", "[", 
            RowBox[{"[", "7", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "8"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["323105549467", "3178375200"]}], "-", 
             FractionBox[
              RowBox[{"1369", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "126"], "+", 
             FractionBox[
              RowBox[{"232597", " ", "EulerGamma"}], "4410"], "+", 
             FractionBox[
              RowBox[{"133771", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "4410"], "-", 
             FractionBox[
              RowBox[{"47385", " ", 
               RowBox[{"Log", "[", "3", "]"}]}], "1568"], "+", 
             FractionBox[
              RowBox[{"232597", " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "4410"], "+", 
             FractionBox[
              RowBox[{"232597", " ", 
               RowBox[{"Log", "[", "v", "]"}]}], "4410"]}], ")"}], 
           RowBox[{"\[ScriptCapitalF]Terms", "[", 
            RowBox[{"[", "8", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
         ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mdot", "[", 
      RowBox[{"v_", ",", 
       RowBox[{"\[Delta]_:", "\[Delta]"}], ",", 
       RowBox[{"\[Chi]s_:", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "\[Chi]s"}], "}"}]}], ",", 
       RowBox[{"\[Chi]a_:", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "\[Chi]a"}], "}"}]}], ",", 
       RowBox[{"LnIn_:", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ",", 
       RowBox[{"MdotTerms_:", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "0"}], "}"}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Ln", "=", 
          FractionBox["LnIn", 
           RowBox[{"Norm", "[", "LnIn", "]"}]]}], ",", 
         RowBox[{"\[Eta]", "=", 
          FractionBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Delta]", "2"]}], "4"]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        FractionBox["32", "5"], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Eta]", "2"], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["v", "5"]}], 
           FractionBox["1", "32"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Delta]"}], ")"}], "3"], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Chi]a"}], "+", "\[Chi]s"}], ")"}], ".", 
               "Ln"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Chi]a"}], "+", "\[Chi]s"}], ")"}], ".", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Chi]a"}], "+", "\[Chi]s"}], ")"}]}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Delta]"}], ")"}], "3"], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}], ".", "Ln"}], " ", 
              
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}]}]}]}], 
               ")"}]}]}], ")"}], 
           RowBox[{"MdotTerms", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["v", "8"], 
           FractionBox["1", "32"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Delta]"}], ")"}], "3"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Chi]a"}], "+", "\[Chi]s"}], ")"}], ".", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Chi]a"}], "+", "\[Chi]s"}], ")"}]}]}]]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Chi]a"}], "+", "\[Chi]s"}], ")"}], ".", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Chi]a"}], "+", "\[Chi]s"}], ")"}]}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Delta]"}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}]}]}]]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}]}]}]}], 
               ")"}]}]}], ")"}], 
           RowBox[{"MdotTerms", "[", 
            RowBox[{"[", "8", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
         ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "These", " ", "substitution", " ", "rules", " ", "will", " ", "be", " ", 
      "useful", " ", "below"}], ",", " ", 
     RowBox[{
     "so", " ", "we", " ", "just", " ", "define", " ", "them", " ", 
      "here"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LogSubstitutionRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"a_.", "*", 
          SuperscriptBox["v", "b_."]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"Log", "[", "a", "]"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"Log", "[", "v", "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"a_.", "*", 
          SuperscriptBox["\[Tau]", "b_."]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"Log", "[", "a", "]"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"Log", "[", "\[Tau]", "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"a_.", "*", 
          SuperscriptBox["\[Tau]ToNeg8th", "b_."]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"Log", "[", "a", "]"}], "-", 
         RowBox[{
          FractionBox["b", "8"], " ", 
          RowBox[{"Log", "[", "\[Tau]", "]"}]}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SymbolSubstitutionRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]", "\[Rule]", "delta"}], ",", 
       RowBox[{"\[Chi]s", "\[Rule]", "chis"}], ",", 
       RowBox[{"\[Chi]a", "\[Rule]", "chia"}], ",", 
       RowBox[{"\[Tau]ToNeg8th", "\[Rule]", "taum8"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.5293290163220253`*^9, 3.529329065836052*^9, {3.5293292084808397`*^9, 
   3.529329301645398*^9}, {3.529329338368744*^9, 3.5293293421885366`*^9}, {
   3.529329459992907*^9, 3.529329592909554*^9}, {3.529329631669091*^9, 
   3.529329662922256*^9}, {3.529329751187789*^9, 3.529329792499153*^9}, {
   3.529329825191579*^9, 3.529329953061206*^9}, 3.529330012245624*^9, {
   3.5293301030337973`*^9, 3.529330154495936*^9}, {3.52933028107296*^9, 
   3.529330418665441*^9}, {3.5293304511639442`*^9, 3.5293304806275263`*^9}, {
   3.529334180782241*^9, 3.5293343217713623`*^9}, {3.529334355589424*^9, 
   3.5293344260487337`*^9}, {3.529334569198739*^9, 3.5293345737832603`*^9}, {
   3.529334908859702*^9, 3.529334925650961*^9}, {3.529334956734744*^9, 
   3.529334964086388*^9}, {3.529335558109295*^9, 3.529335586394353*^9}, {
   3.529335642980307*^9, 3.529335678899106*^9}, 3.529339047082951*^9, {
   3.5293456096033707`*^9, 3.529345625838807*^9}, {3.529349089045327*^9, 
   3.529349167585636*^9}, {3.529350192417687*^9, 3.529350192588542*^9}, {
   3.529367024190797*^9, 3.5293670592693863`*^9}, {3.5294053977963142`*^9, 
   3.529405428988619*^9}, {3.5294060715046177`*^9, 3.529406145910812*^9}, {
   3.5296750533511057`*^9, 3.5296750847672787`*^9}, {3.5296752031398783`*^9, 
   3.529675203729142*^9}, {3.529676209711574*^9, 3.529676267997726*^9}, {
   3.5296763060318327`*^9, 3.529676323286476*^9}, {3.529686332279232*^9, 
   3.5296863430659237`*^9}, {3.5296908480175858`*^9, 3.529690851702705*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["TaylorT1", "Section",
 CellChangeTimes->{{3.513712244740857*^9, 3.513712246151352*^9}}],

Cell[TextData[{
 "The TaylorT1 approximant is calculated directly from the energy-balance \
equation:\n    ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["dv", "dt"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ScriptCapitalF]", "+", "Mdot"}], 
      RowBox[{"E", "'"}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\nWe evaluate the numerator and denominator separately for easier use in \
the code-output section below.  Note that we are assuming that the spin \
vectors are parallel to the Newtonian angular momentum, and that all known \
information up to and including 3.5PN is to be used -- these are the defaults \
of the E, \[ScriptCapitalF], and Mdot functions."
}], "Text",
 CellChangeTimes->{{3.529337007587049*^9, 3.529337262444868*^9}, 
   3.5293373138556433`*^9, {3.529338316957089*^9, 3.52933835268526*^9}, {
   3.529338413818275*^9, 3.529338418229253*^9}, {3.529338598236991*^9, 
   3.529338656167425*^9}, {3.529340056177895*^9, 3.529340084741341*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"dvdtT1Coeff", ",", "dvdtT1Num", ",", "dvdtT1Den", ",", "dvdtT1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtT1Coeff", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["32", "5"], 
       SuperscriptBox["v", "10"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}], "2"]}], ")"}]}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "v"}], " ", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtT1Num", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"\[ScriptCapitalF]", "[", "v", "]"}], "+", 
       RowBox[{"Mdot", "[", "v", "]"}]}], 
      RowBox[{
       FractionBox["32", "5"], 
       SuperscriptBox["v", "10"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}], "2"]}]], ")"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtT1Den", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"E", "[", "v", "]"}], ",", "v"}], "]"}], 
      RowBox[{
       RowBox[{"-", "v"}], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}]}]], ")"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtT1", "=", 
   RowBox[{"dvdtT1Coeff", " ", 
    FractionBox["dvdtT1Num", "dvdtT1Den"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.529336229695652*^9, 3.529336293547579*^9}, {
  3.529336332844263*^9, 3.529336379460122*^9}, {3.529336484404408*^9, 
  3.5293365222676487`*^9}, {3.529336593504973*^9, 3.529336596023527*^9}, {
  3.529336759932158*^9, 3.5293367939730463`*^9}, {3.529336847958292*^9, 
  3.529336861606687*^9}, {3.529342837230418*^9, 3.5293428407424793`*^9}, {
  3.529343146413747*^9, 3.529343147259123*^9}, {3.529405442901148*^9, 
  3.5294054576128197`*^9}}],

Cell[CellGroupData[{

Cell["Test approximant", "Subsection",
 CellChangeTimes->{{3.529336939754752*^9, 3.529336973765779*^9}, {
  3.529338186206769*^9, 3.529338189955102*^9}, {3.5293438128376617`*^9, 
  3.529343814461705*^9}}],

Cell["\<\
Here we demonstrate an integration of the TaylorT1 system.\
\>", "Text",
 CellChangeTimes->{{3.529338361317995*^9, 3.529338387155224*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Chi]s", ",", "\[Chi]a", ",", "v0", ",", "t0", ",", 
    "vdotT1"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Choose", " ", "a", " ", "few", " ", "parameters"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "=", "0"}], ";", " ", 
   RowBox[{"\[Chi]s", "=", ".9"}], ";", " ", 
   RowBox[{"\[Chi]a", "=", "0"}], ";", " ", 
   RowBox[{"v0", "=", "0.144"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "value", " ", "needs", " ", "to", " ", "be", " ", 
     RowBox[{"guessed", ".", "  ", "If"}], " ", "the", " ", "stiffness", " ", 
     "time", " ", "listed", " ", "in", " ", "the", " ", "output", " ", "is", 
     " ", "nearly", " ", "0"}], ",", " ", 
    RowBox[{"decrease", " ", "this", " ", 
     RowBox[{"number", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t0", " ", "=", 
    RowBox[{
     RowBox[{"-", " ", "1.1"}], " ", 
     FractionBox["5", 
      RowBox[{"256", " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}], " ", 
       SuperscriptBox["v0", "8"]}]]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "is", " ", "the", " ", "ODE", " ", "system"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vdotT1", "[", "t_", "]"}], ":=", 
   RowBox[{"dvdtT1", "/.", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"v", "[", "t", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Quiet", "[", 
    RowBox[{"T1Solution", "=", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"v", "'"}], "[", "t", "]"}], "\[Equal]", 
          RowBox[{"vdotT1", "[", "t", "]"}]}], ",", 
         RowBox[{
          RowBox[{"v", "[", "t0", "]"}], "\[Equal]", "v0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "t", "]"}], "\[Equal]", 
          SuperscriptBox[
           RowBox[{"v", "[", "t", "]"}], "3"]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalPhi]", "[", "t0", "]"}], "\[Equal]", "0"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "\[CapitalPhi]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "t0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Output", " ", "some", " ", "relevant", " ", "information"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Stiffness time: \>\"", ",", 
   RowBox[{"tOffset", " ", "=", " ", 
    RowBox[{"T1Solution", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}], "]"}], 
     "]"}]}], ",", "\"\< (should be less than t1=0)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<The final value of v: \>\"", ",", " ", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"v", "[", "tOffset", "]"}], "/.", "T1Solution"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The plots start at: \>\"", ",", " ", 
    RowBox[{"t0", "-", "tOffset"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "plots", " ", "themselves"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"t", "+", "tOffset"}], "]"}], "/.", "T1Solution"}], "]"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"t0", "-", "tOffset"}], ",", "0"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "All"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], ",", "v"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"t", "+", "tOffset"}], "]"}], "/.", "T1Solution"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"t0", "-", "tOffset"}], ",", "0"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        SubscriptBox["t", "merger"]}], ",", "\[CapitalPhi]"}], "}"}]}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Chi]s", ",", "\[Chi]a", ",", "v0", ",", "t0", ",", 
   "vdotT1"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.529337913155178*^9, 3.5293381082181177`*^9}, {
   3.5293381425960913`*^9, 3.529338176129648*^9}, {3.529338233453452*^9, 
   3.52933826648729*^9}, {3.52933845403743*^9, 3.529338590586933*^9}, 
   3.52933866695719*^9, {3.529367525626313*^9, 3.5293675259271383`*^9}, {
   3.52940630932225*^9, 3.5294063109185953`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Stiffness time: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "18973.200290801928`"}], 
   "\[InvisibleSpace]", "\<\" (should be less than t1=0)\"\>"}],
  SequenceForm[
  "Stiffness time: ", -18973.200290801928`, " (should be less than t1=0)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.529338065262001*^9, 3.529338109685739*^9}, {
   3.5293381433882437`*^9, 3.529338176555868*^9}, {3.529338234233823*^9, 
   3.529338267110098*^9}, 3.5293506224990683`*^9, 3.529406322094858*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The final value of v: \"\>", "\[InvisibleSpace]", 
   "2.9081283247717105`"}],
  SequenceForm["The final value of v: ", 2.9081283247717105`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.529338065262001*^9, 3.529338109685739*^9}, {
   3.5293381433882437`*^9, 3.529338176555868*^9}, {3.529338234233823*^9, 
   3.529338267110098*^9}, 3.5293506224990683`*^9, 3.52940632209798*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The plots start at: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "445844.6295969712`"}]}],
  SequenceForm["The plots start at: ", -445844.6295969712],
  Editable->False]], "Print",
 CellChangeTimes->{{3.529338065262001*^9, 3.529338109685739*^9}, {
   3.5293381433882437`*^9, 3.529338176555868*^9}, {3.529338234233823*^9, 
   3.529338267110098*^9}, 3.5293506224990683`*^9, 3.529406322101095*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzXk81Ikfx3Hk6kA5UoZYUopSSNLxSUVK1ialJClJCiG5QmyOlYRcuQmh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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], TraditionalForm], 
    FormBox["v", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, {0, All}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.529338065634851*^9, 3.529338109693022*^9}, {
   3.529338143395771*^9, 3.5293381765629873`*^9}, {3.5293382343275747`*^9, 
   3.5293382671184177`*^9}, 3.529350622551622*^9, 3.529406322147553*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVxXk81HkfAHDKnRLKrJkmikWpRJIkPmF18CRSyiolcuRKQof7WleNI9eY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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], TraditionalForm], 
    FormBox["\[CapitalPhi]", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.529338065634851*^9, 3.529338109693022*^9}, {
   3.529338143395771*^9, 3.5293381765629873`*^9}, {3.5293382343275747`*^9, 
   3.5293382671184177`*^9}, 3.529350622551622*^9, 3.5294063221501007`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Code output", "Subsection",
 CellChangeTimes->{{3.5293372700450563`*^9, 3.529337273344616*^9}}],

Cell[TextData[{
 "Note the subtlety that the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", "6"], TraditionalForm]]],
 " coefficient includes a logarithm of ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]]],
 ", which must be calculated at each time step.  To ensure that additional \
log terms don\[CloseCurlyQuote]t break this code in the future, we implement \
a general method for writing the correct output."
}], "Text",
 CellChangeTimes->{{3.5293373177236347`*^9, 3.5293374283679247`*^9}, {
   3.529337470446269*^9, 3.529337575999359*^9}, {3.5293377788416643`*^9, 
   3.529337792026881*^9}, {3.52933871516402*^9, 3.529338758136483*^9}, {
   3.529338891172557*^9, 3.529338924093001*^9}, 3.5293424705996017`*^9, {
   3.529678007010119*^9, 3.529678055965932*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "dvdtCoeff", ",", "dvdtNumOrderMax", ",", "dvdtNum", ",", "dvdtNumLnv", 
    ",", "dvdtDenOrderMax", ",", "dvdtDen", ",", "dvdtDenLnv", ",", 
    "dvdtNumList", ",", "dvdtDenList", ",", "dvdtExpression", ",", "Parens", 
    ",", "OutFile"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Calculate", " ", "the", " ", "coefficients"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtCoeff", "=", 
   RowBox[{
    RowBox[{"CForm", "[", 
     RowBox[{"N", "[", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dvdtT1Coeff", ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0", ",", "9"}], "}"}]}], "]"}], "]"}], "]"}], "/.",
     "SymbolSubstitutionRule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"dvdtNum", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dvdtT1Num", "/.", "LogSubstitutionRule"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}], "]"}], "/.", 
       "SymbolSubstitutionRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dvdtNumLnv", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"dvdtT1Num", "/.", "LogSubstitutionRule"}], ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "lnv"}]}], ",", 
          "lnv"}], "]"}], "]"}], "/.", "SymbolSubstitutionRule"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dvdtDen", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dvdtT1Den", "/.", "LogSubstitutionRule"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}], "]"}], "/.", 
       "SymbolSubstitutionRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dvdtDenLnv", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"dvdtT1Den", "/.", "LogSubstitutionRule"}], ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "lnv"}]}], ",", 
          "lnv"}], "]"}], "]"}], "/.", "SymbolSubstitutionRule"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Figure", " ", "out", " ", "which", " ", "coefficients", " ", "to", " ", 
    "include", " ", "and", " ", "write", " ", "the", " ", "equation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtNumOrderMax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"dvdtNum", "[", "j", "]"}], "=!=", "0."}], "||", 
       RowBox[{
        RowBox[{"dvdtNumLnv", "[", "j", "]"}], "=!=", "0."}]}], ",", 
      RowBox[{"dvdtNumOrderMax", "=", 
       RowBox[{"j", "/", "2"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "dvdtExpression", "=", "\"\<dvdtCoeff*(cubv*cubv*cubv)\n      * (1.0\>\""}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"dvdtNumList", "=", "\"\<\>\""}], ";", 
    RowBox[{"Parens", "=", "1"}]}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "dvdtNumOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdtNum", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dvdtNumList", "=", 
        RowBox[{"dvdtNumList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<``dvdtNum``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", ">", "2"}], ",", "\"\<, \>\"", ",", "\"\<\>\""}], 
             "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"dvdtExpression", "=", 
        RowBox[{"dvdtExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + ``v*(dvdtNum``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", "\[Equal]", "2"}], ",", "\"\<v*\>\"", ",", 
              "\"\<\>\""}], "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dvdtExpression", "=", 
        RowBox[{"dvdtExpression", "<>", "\"\< + v*(\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdtNumLnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dvdtNumList", "=", 
        RowBox[{"dvdtNumList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<, dvdtNum``Lnv\>\"", ",", "j"}], "]"}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"dvdtExpression", "=", 
        RowBox[{"dvdtExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + lnv*dvdtNum``Lnv\>\"", ",", "j"}], "]"}], 
          "]"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"p", "=", "1"}], ",", 
   RowBox[{"p", "\[LessEqual]", "Parens"}], ",", 
   RowBox[{"++", "p"}], ",", 
   RowBox[{
    RowBox[{"dvdtExpression", "=", 
     RowBox[{"dvdtExpression", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{"\"\<``)\>\"", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"p", ">", "1"}], ",", "\"\< \>\"", ",", "\"\<\>\""}], 
          "]"}]}], "]"}], "]"}]}]}], ";"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtDenOrderMax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"dvdtDen", "[", "j", "]"}], "=!=", "0."}], "||", 
       RowBox[{
        RowBox[{"dvdtDenLnv", "[", "j", "]"}], "=!=", "0."}]}], ",", 
      RowBox[{"dvdtDenOrderMax", "=", 
       RowBox[{"j", "/", "2"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtExpression", "=", 
   RowBox[{"dvdtExpression", "<>", "\"\<\\n      / (1.0\>\""}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"dvdtDenList", "=", "\"\<\>\""}], ";", 
    RowBox[{"Parens", "=", "1"}]}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "dvdtDenOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdtDen", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dvdtDenList", "=", 
        RowBox[{"dvdtDenList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<``dvdtDen``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", ">", "2"}], ",", "\"\<, \>\"", ",", "\"\<\>\""}], 
             "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"dvdtExpression", "=", 
        RowBox[{"dvdtExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + ``v*(dvdtDen``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", "\[Equal]", "2"}], ",", "\"\<v*\>\"", ",", 
              "\"\<\>\""}], "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dvdtExpression", "=", 
        RowBox[{"dvdtExpression", "<>", "\"\< + v*(\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdtDenLnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dvdtDenList", "=", 
        RowBox[{"dvdtDenList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<, dvdtDen``Lnv\>\"", ",", "j"}], "]"}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"dvdtExpression", "=", 
        RowBox[{"dvdtExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + lnv*dvdtDen``Lnv\>\"", ",", "j"}], "]"}], 
          "]"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"p", "=", "1"}], ",", 
    RowBox[{"p", "\[LessEqual]", "Parens"}], ",", 
    RowBox[{"++", "p"}], ",", 
    RowBox[{
     RowBox[{"dvdtExpression", "=", 
      RowBox[{"dvdtExpression", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<``)\>\"", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"p", ">", "1"}], ",", "\"\< \>\"", ",", "\"\<\>\""}], 
           "]"}]}], "]"}], "]"}]}]}], ";"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Write", " ", "the", " ", "code", " ", "to", " ", "file"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FileNames", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
      "]"}], "\[Equal]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"CreateDirectory", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutFile", " ", "=", " ", 
    RowBox[{"OpenWrite", "[", "\"\<PNOrbitalPhase_T1.hpp\>\"", "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{
   "OutFile", ",", "\[IndentingNewLine]", 
    "\"\<#include <vector>\n#include <cmath>\n#define Power pow\n\nclass \
PNOrbitalPhase_T1 {\nprivate:\n  double dvdtCoeff;\n  double \>\"", ",", 
    "dvdtNumList", ",", "\"\<;\n  double \>\"", ",", "dvdtDenList", ",", 
    "\"\<;\n  \npublic:\n  PNOrbitalPhase_T1(const double delta, const double \
chis, const double chia) :\n\>\"", ",", "\[IndentingNewLine]", 
    RowBox[{"StringForm", "[", 
     RowBox[{"\"\<    dvdtCoeff(``)\>\"", ",", " ", "dvdtCoeff"}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "PNOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdtNum", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    dvdtNum``(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"dvdtNum", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdtNumLnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    dvdtNum``Lnv(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"dvdtNumLnv", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "PNOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdtDen", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    dvdtDen``(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"dvdtDen", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdtDenLnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    dvdtDen``Lnv(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"dvdtDenLnv", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WriteString", "[", 
    RowBox[{
    "OutFile", ",", "\[IndentingNewLine]", 
     "\"\<\n  { }\n  \n  void operator() (const double t, const \
std::vector<double>& y, std::vector<double>& dydt) {\n    const double& \
v=y[0];\n    const double lnv=log(v);\n    const double cubv=v*v*v;\n    \
dydt[0] = \>\"", ",", "dvdtExpression", ",", 
     "\"\<;\n    dydt[1]=cubv;\n  }\n  \n  bool ContinueIntegrating(const \
double& t, const std::vector<double>& y, const std::vector<double>& dydt) \
const {\n    return (dydt[0]>0.0 && y[0]<1.0);\n  }\n  \n};\n\>\""}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "OutFile", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "dvdtCoeff", ",", "dvdtNumOrderMax", ",", "dvdtNum", ",", "dvdtNumLnv", ",",
    "dvdtDenOrderMax", ",", "dvdtDen", ",", "dvdtDenLnv", ",", "dvdtNumList", 
   ",", "dvdtDenList", ",", "dvdtExpression", ",", "Parens", ",", "OutFile"}],
   "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.513712850685048*^9, 3.513712881413123*^9}, {
   3.513713010151628*^9, 3.513713091737217*^9}, {3.513713155791883*^9, 
   3.5137131818466387`*^9}, {3.513713572398513*^9, 3.513713578170539*^9}, 
   3.51371842303159*^9, {3.513720465418563*^9, 3.513720547417617*^9}, {
   3.513723120576893*^9, 3.5137231858479424`*^9}, {3.513724965830268*^9, 
   3.513724966701048*^9}, 3.513941616892047*^9, {3.513966287656835*^9, 
   3.5139662918864107`*^9}, {3.517340312610138*^9, 3.517340353995515*^9}, {
   3.529337765049365*^9, 3.529337772802148*^9}, {3.529338764050228*^9, 
   3.529338852062232*^9}, {3.5293391310246162`*^9, 3.529339140008834*^9}, {
   3.529339189414514*^9, 3.529339228496028*^9}, {3.529339292639379*^9, 
   3.5293393714276447`*^9}, {3.5293398716596203`*^9, 
   3.5293398892740717`*^9}, {3.52933992970568*^9, 3.529339945013156*^9}, {
   3.529340114287212*^9, 3.529340133162445*^9}, {3.529340168008461*^9, 
   3.529340231806382*^9}, 3.529340265114519*^9, {3.5293403066178513`*^9, 
   3.52934030671804*^9}, 3.529340390182485*^9, {3.52934058903719*^9, 
   3.52934067698039*^9}, {3.529341373362268*^9, 3.5293413857805357`*^9}, {
   3.529344170395685*^9, 3.529344180987213*^9}, {3.529344550696512*^9, 
   3.529344572297019*^9}, {3.5293453010026627`*^9, 3.529345301298562*^9}, {
   3.529346022287118*^9, 3.529346035482833*^9}, {3.529406227898428*^9, 
   3.529406294825912*^9}, {3.529406343418397*^9, 3.529406343955431*^9}, {
   3.529676139485979*^9, 3.5296762007018223`*^9}, {3.529676276941681*^9, 
   3.529676370648913*^9}, {3.529676432880728*^9, 3.5296765780063257`*^9}, {
   3.529676624998097*^9, 3.529676816271263*^9}, {3.529676892669248*^9, 
   3.529676911948452*^9}, {3.529676942037507*^9, 3.5296769552357273`*^9}, {
   3.52967702150797*^9, 3.529677102916972*^9}, {3.5296771456615353`*^9, 
   3.529677150723588*^9}, {3.5296772518124866`*^9, 3.529677261797812*^9}, {
   3.52967733890903*^9, 3.529677402021448*^9}, {3.529677791732787*^9, 
   3.529677886988077*^9}, {3.5296779569150343`*^9, 3.529677974084169*^9}, {
   3.529678080393035*^9, 3.529678089170458*^9}, {3.529678122749288*^9, 
   3.5296781283976707`*^9}, {3.5296781686814623`*^9, 3.529678198980299*^9}, {
   3.529678408653225*^9, 3.529678463967561*^9}, {3.529678501797455*^9, 
   3.529678509244711*^9}, {3.529678671286594*^9, 3.529678679054398*^9}, {
   3.5296789456394463`*^9, 3.529678950176543*^9}, {3.529679453062483*^9, 
   3.529679484655491*^9}, {3.529679639023862*^9, 3.529679704636524*^9}, {
   3.529679794682197*^9, 3.529679806840279*^9}, {3.52967985739924*^9, 
   3.529679928104211*^9}, {3.529680376401724*^9, 3.529680422334318*^9}, {
   3.529680573237928*^9, 3.529680636976448*^9}, {3.529680669592092*^9, 
   3.529680859413417*^9}, {3.529680904197904*^9, 3.529680920693964*^9}, {
   3.529681680560685*^9, 3.529681709541367*^9}, {3.529682152578641*^9, 
   3.5296821565040627`*^9}, {3.529685771011207*^9, 3.529685945993656*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["TaylorT2", "Section",
 CellChangeTimes->{{3.513712244740857*^9, 3.513712252937581*^9}, {
   3.529343817254566*^9, 3.52934381979843*^9}, 3.52936405239522*^9}],

Cell[TextData[{
 "The TaylorT2 approximant is calculated by inverting the usual \
energy-balance equation:\n    ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["dt", "dv"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"E", "'"}], 
      RowBox[{"\[ScriptCapitalF]", "+", "Mdot"}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\nThe right-hand side is expanded in a series for ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", truncated at the appropriate order, and is then integrated with respect \
to ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to give ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " as a function of ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  Similarly, we can write\n    ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["d\[CapitalPhi]", "dv"], "=", 
    RowBox[{
     RowBox[{
      FractionBox["d\[CapitalPhi]", "dt"], 
      FractionBox["dt", "dv"]}], "=", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["v", "3"]}], 
      FractionBox[
       RowBox[{"E", "'"}], 
       RowBox[{"\[ScriptCapitalF]", "+", "Mdot"}]]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",\nexpand the right-hand side, and integrate to find \[CapitalPhi] as a \
function of ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  Thus, the orbital phase ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalPhi]", "(", "t"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") is given parametrically by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalPhi]", "(", 
    RowBox[{"t", "(", "v"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")).\n\nNote that there is a logarithm in the denominator (from the 3PN flux \
term).  To expand the series, we need to treat this as a constant."
}], "Text",
 CellChangeTimes->{{3.5293475306227827`*^9, 3.529347852414435*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "PNOrder", ",", " ", "dtdvT2", ",", " ", "tT2Coeff", ",", " ", "tT2Series", 
   ",", " ", "tT2", ",", " ", "\[CapitalPhi]T2Coeff", ",", " ", 
   "\[CapitalPhi]T2Series", ",", " ", "\[CapitalPhi]T2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PNOrder", "=", 
    RowBox[{"7", "/", "2"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Use", " ", "exact", " ", 
     RowBox[{"numbers", " ", "--"}], " ", "not"}], ",", " ", 
    RowBox[{"e", ".", "g", "."}], ",", " ", "3.5"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dtdvT2", "=", 
    RowBox[{"Collect", "[", " ", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"E", "[", "v", "]"}], ",", "v"}], "]"}], 
          RowBox[{
           RowBox[{"\[ScriptCapitalF]", "[", "v", "]"}], "+", 
           RowBox[{"Mdot", "[", "v", "]"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"v", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "PNOrder"}], "-", "9"}]}], "}"}]}], "]"}], "]"}], 
      ",", "v", ",", "Simplify"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tT2Coeff", "=", 
   FractionBox["5", 
    RowBox[{"256", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}], " ", 
     SuperscriptBox["v", "8"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tT2Series", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       FractionBox["1", "tT2Coeff"], 
       RowBox[{"\[Integral]", 
        RowBox[{"dtdvT2", " ", 
         RowBox[{"\[DifferentialD]", "v"}]}]}]}], "]"}], ",", "v", ",", 
     "FullSimplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tT2", "=", 
    RowBox[{"tT2Series", " ", "tT2Coeff"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]T2Coeff", "=", 
   FractionBox["1", 
    RowBox[{"32", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}], " ", 
     SuperscriptBox["v", "5"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]T2Series", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       FractionBox["1", "\[CapitalPhi]T2Coeff"], 
       RowBox[{"\[Integral]", 
        RowBox[{
         SuperscriptBox["v", "3"], "dtdvT2", " ", 
         RowBox[{"\[DifferentialD]", "v"}]}]}]}], "]"}], ",", "v", ",", 
     "FullSimplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]T2", "=", 
   RowBox[{"\[CapitalPhi]T2Series", " ", "\[CapitalPhi]T2Coeff"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.529346340054317*^9, 3.5293463646103697`*^9}, {
  3.529346420691782*^9, 3.529346461756481*^9}, {3.529346503865912*^9, 
  3.529346551113961*^9}, {3.529346602621141*^9, 3.529346619309808*^9}, {
  3.529346684809093*^9, 3.529346708328418*^9}, {3.529346815116588*^9, 
  3.529346915605413*^9}, {3.5293469565667152`*^9, 3.5293470126190453`*^9}, {
  3.52934713110872*^9, 3.5293471577509727`*^9}, {3.529347194591331*^9, 
  3.529347278989502*^9}, {3.5293474552635736`*^9, 3.5293474932944403`*^9}, {
  3.529347861355421*^9, 3.5293478700600863`*^9}, {3.52935088478831*^9, 
  3.529350902089594*^9}, {3.529351316163444*^9, 3.5293513181077423`*^9}, {
  3.529359923843431*^9, 3.5293599301227503`*^9}, {3.529360062621423*^9, 
  3.529360083795477*^9}, {3.529406178521111*^9, 3.529406206813822*^9}, {
  3.529675128490629*^9, 3.529675142310804*^9}}],

Cell[CellGroupData[{

Cell["Test approximant", "Subsection",
 CellChangeTimes->{{3.529336939754752*^9, 3.529336973765779*^9}, {
  3.529338186206769*^9, 3.529338189955102*^9}, {3.5293438128376617`*^9, 
  3.529343814461705*^9}}],

Cell["\<\
Here we demonstrate an evaluation of the TaylorT2 system.\
\>", "Text",
 CellChangeTimes->{{3.529338361317995*^9, 3.529338387155224*^9}, {
  3.529348450255908*^9, 3.5293484503476677`*^9}, {3.5293667309569187`*^9, 
  3.52936673236484*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Chi]s", ",", "\[Chi]a", ",", "v0", ",", "v1", ",", 
    "T2tFunc", ",", "T2PhiFunc"}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Choose", " ", "a", " ", "few", " ", "parameters"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "=", "0"}], ";", " ", 
   RowBox[{"\[Chi]s", "=", ".9"}], ";", " ", 
   RowBox[{"\[Chi]a", "=", "0"}], ";", " ", 
   RowBox[{"v0", "=", "0.144"}], ";", " ", 
   RowBox[{"v1", "=", "0.95"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "parametric", " ", "functions"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2tFunc", "[", "va_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"tT2", "/.", 
     RowBox[{"{", 
      RowBox[{"v", "\[Rule]", "va"}], "}"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"T2PhiFunc", "[", "va_", "]"}], "=", 
    RowBox[{"(", 
     RowBox[{"\[CapitalPhi]T2", "/.", 
      RowBox[{"{", 
       RowBox[{"v", "\[Rule]", "va"}], "}"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Output", " ", "some", " ", "relevant", " ", "information"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The plots start at: \>\"", ",", 
    RowBox[{"T2tFunc", "[", "v0", "]"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "plots", " ", "themselves"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"T2tFunc", "[", "v1", "]"}], "-", 
      RowBox[{"T2tFunc", "[", "v", "]"}]}], ",", "v"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "v0", ",", "v1"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "v1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], ",", "v"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"T2tFunc", "[", "v1", "]"}], "-", 
       RowBox[{"T2tFunc", "[", "v", "]"}]}], ",", 
      RowBox[{
       RowBox[{"T2PhiFunc", "[", "v0", "]"}], "-", 
       RowBox[{"T2PhiFunc", "[", "v", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "v0", ",", "v1"}], "}"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        SubscriptBox["t", "merger"]}], ",", "\[CapitalPhi]"}], "}"}]}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Chi]s", ",", "\[Chi]a", ",", "v0", ",", "v1", ",", 
   "T2tFunc", ",", "T2PhiFunc"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.529337913155178*^9, 3.5293381082181177`*^9}, {
   3.5293381425960913`*^9, 3.529338176129648*^9}, {3.529338233453452*^9, 
   3.52933826648729*^9}, {3.52933845403743*^9, 3.529338590586933*^9}, 
   3.52933866695719*^9, {3.529347944689299*^9, 3.529347952966392*^9}, {
   3.529348015392255*^9, 3.529348156627962*^9}, {3.529348252855586*^9, 
   3.5293482621773357`*^9}, {3.529348327199423*^9, 3.529348389542601*^9}, {
   3.529406416489396*^9, 3.5294064177683496`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The plots start at: \"\>", "\[InvisibleSpace]", 
   "446643.5033742995`"}],
  SequenceForm["The plots start at: ", 446643.5033742995],
  Editable->False]], "Print",
 CellChangeTimes->{{3.529338065262001*^9, 3.529338109685739*^9}, {
   3.5293381433882437`*^9, 3.529338176555868*^9}, {3.529338234233823*^9, 
   3.529338267110098*^9}, 3.5293481620514174`*^9, 3.529348262785524*^9, {
   3.529348330800683*^9, 3.529348390101966*^9}, 3.529350676365425*^9, 
   3.52940642147085*^9, 3.52967605801018*^9, 3.529683090489592*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl13c4FW70AHCr0DQjfX2NSMW3zEh07ApJkSTJTjJLlBQho7LJHsksMkrL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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], TraditionalForm], 
    FormBox["v", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, {0, 0.95}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.529338065634851*^9, 3.529338109693022*^9}, {
   3.529338143395771*^9, 3.5293381765629873`*^9}, {3.5293382343275747`*^9, 
   3.5293382671184177`*^9}, 3.5293481621193237`*^9, 3.5293482627879877`*^9, {
   3.529348330803153*^9, 3.5293483901044903`*^9}, 3.5293506763685017`*^9, 
   3.529406421473515*^9, 3.529676058060611*^9, 3.5296830904923058`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwtzQk01IsXB/BBkl5kfaTXs69JQn8q1bWkUAjJHqWXhGwtT5SkUrKWbLP8
RkhZQpayzZ1ISDWiZJctyRJjKa/Dm/n///ece+75nHvu/cofP2t7kpdEIt3k
NHc2kLvOpsNGJun/1VJ7zoUyKMMkWe/IWuTRAUd3bbLQDRlmRFhGRN64EUQq
OiZuat3AhK/mdbTqw0B3WGQcuSDNXDMpZllw3BOOLaqq2a1IMqNMxYcWywNA
tc/Ip75blJma2arfsXQZTFmUOD+6KJOseFGwoeUKfJQ2ok2eEmU+zm+Wc7KK
gJWjku1eiyLMe5dkZw5uvArhy/X8bbIiTCVJDXf6o0g4sSn20qyqEHO1h3qs
Xfp1+Obvw6yZEGC2lEbPfu65DSnJqrF2ZAGmO0YVyW+LgYkHLQ4yhwSYUQOu
A3eiYmCb88igSslq5lIwj+u02h0Q/qnVUXqLn6mpXvSXqncsuIxkO5f48DHf
Nwi7HHsRD0bx6X4bildwciRzQGMpEbq1XVLlDq7guNV44oYNSXAowUPu7tgy
SiT5QK1+EugFROU+UF7G+xqz7zRDkiDDqSit88kvNHWsfln6NQkcux5+/oO0
hEu657ylG++C5Y+yDpeAeczyHvf+xyEZDv1WWlCtO4/TfUFK0b7JoLBL9kT/
4hzm+2hIfrnK8ebSJ8ci51BJj+26KT8Zov1FJnkJNtonWT25sJwM93nb1Av+
mcGS/5wth4z7QHstvOJkMYU/ZCf82ytSoE/nFwZVjWD3iTpxl/g0iCF4lc5E
jaCxJDtQkJwGWleITB6rEfTY/Yig5abBwZxuMZ6hYeSZTNgfxUwDG55rchIS
w+ht8ihKbzYNXJsUvNkJgxhsNWXvZp0OGf27Xqm09+PW4d11G5fSYajZK86U
3IHapXsU9smQIaTB40y+Rwc6Znh0shXIcNOoiMlQ7sCwrsLlxM1keKMaYjlQ
/BGFdqxVoxiSQX11Zuzb1g+44Fs0NetGhrCJ0LksrXb03dE7VkkhQ/2x4uMV
1q14P+f2ekKMAqyUgaiQyiZsriAFf+mgwFnT6q1TkU0oquvnyN9LgY9+rFsz
lk24LvfSR5lBCpjVrLjG9zdigK5nr+YEBUiGV9jL6xpx7YfS9qkVCnyZfZp8
4UoDDtUbfVtUpoJjS8nfE8/rUMFeRTrKlwrSfx8dnU2sxc96p+xsRqlwtFzT
YI1NLaqGC/8QHKfCBr3Y5BfCtUglzAJrJqmg7LreWDauBmMrMkTF5qngfl1g
7/571Sg05XokmI8GJnx+M53VldgUtPW7rCwNFDoc7C1CKjAksOChry0N0oU0
83/oluBRtnno6GMaTHlRU0pEStCUf+G9UwENjD7d0q6ZLEalirCLTU9oEN4f
osPMLcbwx2n1lFIaCOTa+fgrFOOfjRlSG2tpYGFh7FWqWIRntgvq+LNo8LV3
SviPknysZNku0mZpcNclx9KlOwfNGQ9StkgRkDtvoZ9cloPW0VTaD47FUxxD
ZBJycF+eLOWFNAHJHSuwyiwH+3buuWInQ8DRw8LiJmXZqP5WUOj0JgLsPcW3
DBJZ+N44oNBLkQD5nNC0lNxM/P3n6PlcLQJo4raXLKqouL4xJKzAmAC14d/M
bjbcQ11Sk+WoFwHD9Z+kuvpj0dw6eevVMAJqqtKeg90NtM8I0tWKIwDzQs9m
dETgjs5mDRKFgMjAouudhaFoLmSV3/+QAIPt+QLKzudw3jI/xK6YAA3ttsEE
aiDe6ZBk9T8j4NW6U8ViYv642l0g8GUtAfHrV7Sl357Gn2dCvxjWE8CoCmSL
lf2FRfv8ZgobCdjV6TxpvMYLEwsZPxdaCNhudjLgxBdPNLzet6uORcDmqmZV
5h4PPJlvsFWwnYAGFZJjtJ8b7nokIejeQcBAr/N9qTlnDEqdELPvImDp9zx/
hXeOGJMYVSDfSwDpfdzy4yoHHDmxjSI9QEDqQZ5Z01/2qOsrZtg6SMCBBwVK
0cZ2GKAvR68ZIcBd1EFeqOwwfqh8H5s+RsCNiszzl91scKUwQvTAN07evbfx
QauscKw4KEtvioAeszkVs2xLDOuLS1/4ToDIP/WJfcHmuP9yqNZTNgFZ2efk
d+rtR/Ue76TyBQICUF9/v/4+rOGvl0j6SQD0zhvIbDbBcjsdxee/OP93O12T
cTLCtcde9j9bIeDTjbBh2oG9uMf8WnQFLx08+FoarWp3YZ6VWbDAajpEN8qc
3nLPAEeehxZqCdLhQNrBGAuL7TjRk2eUt44OROtrz7RtOvjd3pZfQ4QOrCfT
kNuuhRKnmFfDxekQwLZkFAqoY/gM1W+zFB20J7ba8rAU8fMep4R8GTqQ/Hau
pdZuwovTJ8c0/6QD3o6c6PYSRyv1L4HrFDh7JwrLWm4VvnojXF6lzPH9yHG3
t3zY9Kv4cAvX8svfL4Tx4fu5kqkeZe797WfvPvHittNvNZc5BoPZIaEkHnSI
9H0OKnSIcFG6HCW0zFB2sZJo4JiUbZIzPcNmtEVPsVpVOXYTPfzLhs2oc3ZP
HeR6ZFFZrmiWUaG7xZPNdUShQYH/DKNLbmxBQo3jmLWdzzonGQszbTqOXHfr
tkt0DzEm8mIm+rie/hEoTB5kHHT53jTNdXp65Xa3z4wXD0tzSeocj+3dJ4O9
jEJDVx8Frkk+dtXv2hjnHNSWT3JNjpu7ad/KoE3dHj3PdWrZLdenbxiNvodY
N7m2OQKSzXUMhb2zDx9xzYoU4C2oYVhmtydXci19h2Ty6injuKTU9ddcF43o
dL18wHBIfX6u5795/ysR/epTkxz/CwJ4PXM=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], TraditionalForm], 
    FormBox["\[CapitalPhi]", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.529338065634851*^9, 3.529338109693022*^9}, {
   3.529338143395771*^9, 3.5293381765629873`*^9}, {3.5293382343275747`*^9, 
   3.5293382671184177`*^9}, 3.5293481621193237`*^9, 3.5293482627879877`*^9, {
   3.529348330803153*^9, 3.5293483901044903`*^9}, 3.5293506763685017`*^9, 
   3.529406421473515*^9, 3.529676058060611*^9, 3.5296830905050983`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Code output", "Subsection",
 CellChangeTimes->{{3.5293372700450563`*^9, 3.529337273344616*^9}, {
   3.5293479839979486`*^9, 3.529347984294848*^9}, 3.529357279574973*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Chi]a", ",", "\[Chi]s", ",", "tCoeff", ",", "t", ",", 
    "tLnv", ",", "tOrderMax", ",", "tList", ",", "tExpression", ",", 
    "\[CapitalPhi]Coeff", ",", "\[CapitalPhi]", ",", "\[CapitalPhi]Lnv", ",", 
    "\[CapitalPhi]OrderMax", ",", "\[CapitalPhi]List", ",", 
    "\[CapitalPhi]Expression", ",", "Parens", ",", "OutFile"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Calculate", " ", "the", " ", "coefficients", " ", "for", " ", "the", " ", 
    "code"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tCoeff", "=", 
   RowBox[{
    RowBox[{"CForm", "[", 
     RowBox[{"N", "[", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"tT2Coeff", ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0", ",", 
          RowBox[{"-", "8"}]}], "}"}]}], "]"}], "]"}], "]"}], "/.", 
    "SymbolSubstitutionRule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]Coeff", "=", 
   RowBox[{
    RowBox[{"CForm", "[", 
     RowBox[{"N", "[", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"\[CapitalPhi]T2Coeff", ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0", ",", 
          RowBox[{"-", "5"}]}], "}"}]}], "]"}], "]"}], "]"}], "/.", 
    "SymbolSubstitutionRule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"tT2Series", "/.", "LogSubstitutionRule"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}], "]"}], "/.", 
       "SymbolSubstitutionRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tLnv", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"tT2Series", "/.", "LogSubstitutionRule"}], ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "lnv"}]}], ",", 
          "lnv"}], "]"}], "]"}], "/.", "SymbolSubstitutionRule"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]T2Series", "/.", "LogSubstitutionRule"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}], "]"}], "/.", 
       "SymbolSubstitutionRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalPhi]Lnv", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"\[CapitalPhi]T2Series", "/.", "LogSubstitutionRule"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "lnv"}]}], ",", 
          "lnv"}], "]"}], "]"}], "/.", "SymbolSubstitutionRule"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Figure", " ", "out", " ", "which", " ", "coefficients", " ", "to", " ", 
    "include", " ", "and", " ", "compose", " ", "the", " ", "equation"}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tOrderMax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", "j", "]"}], "=!=", "0."}], "||", 
       RowBox[{
        RowBox[{"tLnv", "[", "j", "]"}], "=!=", "0."}]}], ",", 
      RowBox[{"tOrderMax", "=", 
       RowBox[{"j", "/", "2"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tExpression", "=", "\"\<(tCoeff/vEighth)*(1.0\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tList", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"Parens", "=", "1"}]}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "tOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"t", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tList", "=", 
        RowBox[{"tList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<``t``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", ">", "2"}], ",", "\"\<, \>\"", ",", "\"\<\>\""}], 
             "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"tExpression", "=", 
        RowBox[{"tExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + ``v*(t``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", "\[Equal]", "2"}], ",", "\"\<v*\>\"", ",", 
              "\"\<\>\""}], "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tExpression", "=", 
        RowBox[{"tExpression", "<>", "\"\< + v*(\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tLnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tList", "=", 
        RowBox[{"tList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<, t``Lnv\>\"", ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tExpression", "=", 
        RowBox[{"tExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + lnv*t``Lnv\>\"", ",", "j"}], "]"}], "]"}]}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"p", "=", "1"}], ",", 
   RowBox[{"p", "\[LessEqual]", "Parens"}], ",", 
   RowBox[{"++", "p"}], ",", 
   RowBox[{
    RowBox[{"tExpression", "=", 
     RowBox[{"tExpression", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{"\"\<``)\>\"", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"p", ">", "1"}], ",", "\"\< \>\"", ",", "\"\<\>\""}], 
          "]"}]}], "]"}], "]"}]}]}], ";"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]OrderMax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPhi]", "[", "j", "]"}], "=!=", "0."}], "||", 
       RowBox[{
        RowBox[{"\[CapitalPhi]Lnv", "[", "j", "]"}], "=!=", "0."}]}], ",", 
      RowBox[{"\[CapitalPhi]OrderMax", "=", 
       RowBox[{"j", "/", "2"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "\[CapitalPhi]Expression", "=", "\"\<Phi0-(PhiCoeff/vFifth)*(1.0\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]List", "=", "\"\<\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"Parens", "=", "1"}]}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "\[CapitalPhi]OrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPhi]", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalPhi]List", "=", 
        RowBox[{"\[CapitalPhi]List", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<``Phi``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", ">", "2"}], ",", "\"\<, \>\"", ",", "\"\<\>\""}], 
             "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"\[CapitalPhi]Expression", "=", 
        RowBox[{"\[CapitalPhi]Expression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + ``v*(Phi``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", "\[Equal]", "2"}], ",", "\"\<v*\>\"", ",", 
              "\"\<\>\""}], "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalPhi]Expression", "=", 
        RowBox[{"\[CapitalPhi]Expression", "<>", "\"\< + v*(\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPhi]Lnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalPhi]List", "=", 
        RowBox[{"\[CapitalPhi]List", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<, Phi``Lnv\>\"", ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPhi]Expression", "=", 
        RowBox[{"\[CapitalPhi]Expression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + lnv*Phi``Lnv\>\"", ",", "j"}], "]"}], "]"}]}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"p", "=", "1"}], ",", 
    RowBox[{"p", "\[LessEqual]", "Parens"}], ",", 
    RowBox[{"++", "p"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPhi]Expression", "=", 
      RowBox[{"\[CapitalPhi]Expression", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<``)\>\"", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"p", ">", "1"}], ",", "\"\< \>\"", ",", "\"\<\>\""}], 
           "]"}]}], "]"}], "]"}]}]}], ";"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Write", " ", "the", " ", "code", " ", "to", " ", "file"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FileNames", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
      "]"}], "\[Equal]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"CreateDirectory", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutFile", " ", "=", " ", 
    RowBox[{"OpenWrite", "[", "\"\<PNOrbitalPhase_T2.hpp\>\"", "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{
   "OutFile", ",", "\[IndentingNewLine]", 
    "\"\<#include <vector>\n#include <cmath>\n#define Power pow\n\nclass \
PNOrbitalPhase_T2 {\nprivate:\n  double Phi0;\n  double tCoeff, \>\"", ",", 
    "tList", ",", "\"\<;\n  double PhiCoeff, \>\"", ",", "\[CapitalPhi]List", 
    ",", "\"\<;\n  \npublic:\n  PNOrbitalPhase_T2(const double delta, const \
double chis, const double chia, const double v0=0.1) :\n\>\"", ",", 
    "\[IndentingNewLine]", 
    RowBox[{"StringForm", "[", 
     RowBox[{"\"\<    tCoeff(``)\>\"", ",", " ", "tCoeff"}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "PNOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"t", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    t``(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"t", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tLnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    t``Lnv(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"tLnv", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"WriteString", "[", 
  RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
   RowBox[{"StringForm", "[", 
    RowBox[{"\"\<    PhiCoeff(``)\>\"", ",", " ", "\[CapitalPhi]Coeff"}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "PNOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPhi]", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    Phi``(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"\[CapitalPhi]", "[", "j", "]"}], "]"}]}], "]"}]}], 
       "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPhi]Lnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    Phi``Lnv(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"\[CapitalPhi]Lnv", "[", "j", "]"}], "]"}]}], "]"}]}], 
       "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WriteString", "[", 
    RowBox[{
    "OutFile", ",", "\[IndentingNewLine]", 
     "\"\<\n  {\n    double t;\n    (*this)(v0, t, Phi0);\n    Phi0 *= -1.0;\n\
  }\n  \n  /// Make this object a functor for finding the value of v for \
which t=0\n  double operator()(const double v) const {\n    double t, Phi;\n  \
  (*this)(v, t, Phi);\n    return t;\n  }\n  \n  /// This evaluates the \
approximant for values of v\n  void operator()(const double v, double& t, \
double& Phi) const {\n    const double lnv = log(v);\n    const double vFifth \
= v*v*v*v*v;\n    const double vEighth = vFifth*v*v*v;\n    t = \>\"", ",", 
     "tExpression", ",", "\"\<;\n    Phi = \>\"", ",", 
     "\[CapitalPhi]Expression", ",", "\"\<;\n  }\n  \n};\n\>\""}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "OutFile", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Chi]a", ",", "\[Chi]s", ",", "tCoeff", ",", "t", ",", 
   "tLnv", ",", "tOrderMax", ",", "tList", ",", "tExpression", ",", 
   "\[CapitalPhi]Coeff", ",", "\[CapitalPhi]", ",", "\[CapitalPhi]Lnv", ",", 
   "\[CapitalPhi]OrderMax", ",", "\[CapitalPhi]List", ",", 
   "\[CapitalPhi]Expression", ",", "Parens", ",", "OutFile"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.513712850685048*^9, 3.513712881413123*^9}, {
   3.513713010151628*^9, 3.513713091737217*^9}, {3.513713155791883*^9, 
   3.5137131818466387`*^9}, {3.513713572398513*^9, 3.513713578170539*^9}, 
   3.51371842303159*^9, {3.513720465418563*^9, 3.513720547417617*^9}, {
   3.513723120576893*^9, 3.5137231858479424`*^9}, {3.513724965830268*^9, 
   3.513724966701048*^9}, 3.513941616892047*^9, {3.513966287656835*^9, 
   3.5139662918864107`*^9}, {3.517340312610138*^9, 3.517340353995515*^9}, {
   3.529337765049365*^9, 3.529337772802148*^9}, {3.529338764050228*^9, 
   3.529338852062232*^9}, {3.5293391310246162`*^9, 3.529339140008834*^9}, {
   3.529339189414514*^9, 3.529339228496028*^9}, {3.529339292639379*^9, 
   3.5293393714276447`*^9}, {3.5293398716596203`*^9, 
   3.5293398892740717`*^9}, {3.52933992970568*^9, 3.529339945013156*^9}, {
   3.529340114287212*^9, 3.529340133162445*^9}, {3.529340168008461*^9, 
   3.529340231806382*^9}, 3.529340265114519*^9, {3.5293403066178513`*^9, 
   3.52934030671804*^9}, 3.529340390182485*^9, {3.52934058903719*^9, 
   3.52934067698039*^9}, {3.529341373362268*^9, 3.5293413857805357`*^9}, {
   3.529344170395685*^9, 3.529344180987213*^9}, {3.529344550696512*^9, 
   3.529344572297019*^9}, {3.5293453010026627`*^9, 3.529345301298562*^9}, {
   3.529346022287118*^9, 3.529346035482833*^9}, {3.529347890616151*^9, 
   3.529347895103438*^9}, {3.529350719108821*^9, 3.529350878735011*^9}, {
   3.529350914162244*^9, 3.529351056729404*^9}, {3.529351086800665*^9, 
   3.529351133614677*^9}, {3.529351178799324*^9, 3.529351195233694*^9}, {
   3.529351353103435*^9, 3.5293513984984818`*^9}, {3.52935146950445*^9, 
   3.5293514733169413`*^9}, {3.529351542297955*^9, 3.529351546612863*^9}, 
   3.529351658519133*^9, 3.5293518798769283`*^9, {3.529351919873386*^9, 
   3.5293519580433207`*^9}, {3.529352227445921*^9, 3.529352241068288*^9}, 
   3.529352374153109*^9, {3.529352726448159*^9, 3.529352728592081*^9}, {
   3.529357206233411*^9, 3.529357207069928*^9}, {3.529358549030507*^9, 
   3.529358551266981*^9}, {3.52940643291435*^9, 3.529406481053021*^9}, {
   3.5296832251503477`*^9, 3.529683387509371*^9}, {3.5296834272527103`*^9, 
   3.5296837866206923`*^9}, {3.5296838301201973`*^9, 3.529683978731634*^9}, {
   3.529684671992798*^9, 3.5296847178073473`*^9}, {3.529684934917561*^9, 
   3.529684940473098*^9}, {3.529684996987001*^9, 3.529685019111349*^9}, {
   3.529685121005432*^9, 3.529685133081338*^9}, {3.5296851776656437`*^9, 
   3.5296852576015673`*^9}, {3.529685297369768*^9, 3.529685411126436*^9}, {
   3.529685443188733*^9, 3.5296855332872887`*^9}, {3.529685597429899*^9, 
   3.5296856026186543`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["TaylorT3", "Section",
 CellChangeTimes->{{3.513712244740857*^9, 3.513712255049095*^9}, {
   3.529343821158681*^9, 3.529343823679183*^9}, 3.529366860213422*^9}],

Cell[TextData[{
 "The TaylorT3 is calculated by inverting the TaylorT2 series ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "(", "v"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") to obtain the series ",
 Cell[BoxData[
  FormBox[
   RowBox[{"v", "(", "t", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", which is truncated at the appropriate order.  This is then integrated \
with respect to time to find the phase as a function of time.\n\nNote that \
there is a logarithm in the denominator (from the 3PN flux term).  To expand \
the series, we need to treat this as a constant."
}], "Text",
 CellChangeTimes->{{3.5293475306227827`*^9, 3.529347852414435*^9}, {
  3.5293585580862494`*^9, 3.5293586501075773`*^9}, {3.5293588898072243`*^9, 
  3.529358906337885*^9}, {3.529359808196734*^9, 3.529359815899756*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "PNOrder", ",", "dtdvT2", ",", "tT2Coeff", ",", "tT2Series", ",", "tT2", 
   ",", "vT3", ",", "vT3Series", ",", "\[CapitalPhi]T3", ",", 
   "\[CapitalPhi]T3Coeff", ",", "\[CapitalPhi]T3Series"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PNOrder", "=", 
    RowBox[{"7", "/", "2"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Use", " ", "exact", " ", 
     RowBox[{"numbers", " ", "--"}], " ", "not"}], ",", " ", 
    RowBox[{"e", ".", "g", "."}], ",", " ", "3.5"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtdvT2", "=", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"E", "[", "v", "]"}], ",", "v"}], "]"}], 
         RowBox[{
          RowBox[{"\[ScriptCapitalF]", "[", "v", "]"}], "+", 
          RowBox[{"Mdot", "[", "v", "]"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "PNOrder"}], "-", "9"}]}], "}"}]}], "]"}], "]"}], ",",
      "v", ",", "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tT2Coeff", "=", 
   FractionBox["5", 
    RowBox[{"256", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}], " ", 
     SuperscriptBox["v", "8"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tT2Series", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       FractionBox["1", "tT2Coeff"], 
       RowBox[{"\[Integral]", 
        RowBox[{"dtdvT2", " ", 
         RowBox[{"\[DifferentialD]", "v"}]}]}]}], "]"}], ",", "v", ",", 
     "FullSimplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tT2", "=", 
    RowBox[{"tT2Series", " ", "tT2Coeff"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vT3", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]", "<", "1"}], ",", 
       RowBox[{"\[Delta]", ">", "0"}], ",", 
       RowBox[{"\[Tau]ToNeg8th", ">", "0"}]}], "}"}], ",", 
     RowBox[{"Collect", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"InverseSeries", "[", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"tT2", "/.", "LogSubstitutionRule"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "lnv"}], 
                  "}"}]}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"v", ",", "0", ",", 
                 RowBox[{
                  RowBox[{"2", "PNOrder"}], "-", "8"}]}], "}"}]}], "]"}], ",",
              "t"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"t", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"5", "\[Tau]", " ", 
              FractionBox["4", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[Delta]", "2"]}]]}], ")"}]}], "}"}]}], ")"}],
         "/.", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", "\[Rule]", 
          SuperscriptBox["\[Tau]ToNeg8th", 
           RowBox[{"-", "8"}]]}], "}"}]}], "\[IndentingNewLine]", ",", 
       "\[Tau]ToNeg8th", ",", "Simplify"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vT3Series", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     FractionBox["vT3", 
      FractionBox["\[Tau]ToNeg8th", "2"]], ",", "\[Tau]ToNeg8th", ",", 
     "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]T3", "=", 
   RowBox[{"-", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]", "<", "1"}], ",", 
        RowBox[{"\[Delta]", ">", "0"}], ",", 
        RowBox[{"\[Tau]ToNeg8th", ">", "0"}]}], "}"}], ",", 
      RowBox[{"Collect", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Integral]", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Normal", "[", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"vT3", "/.", 
                    RowBox[{"lnv", "\[Rule]", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{"vT3", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Tau]ToNeg8th", ",", "0", ",", "6"}], "}"}]}], 
                    "]"}], "]"}], "]"}]}]}], ")"}], "3"], 
                   FractionBox[
                    RowBox[{"5", " ", "4"}], 
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[Delta]", "2"]}]]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Tau]ToNeg8th", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"2", "PNOrder"}], "+", "3"}]}], "}"}]}], "]"}], 
                "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{"\[Tau]ToNeg8th", "\[Rule]", 
                 SuperscriptBox["\[Tau]", 
                  RowBox[{
                   RowBox[{"-", "1"}], "/", "8"}]]}], "}"}]}], ",", 
              "\[Tau]"}], "]"}], 
            RowBox[{"\[DifferentialD]", "\[Tau]"}]}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", "\[Rule]", 
           SuperscriptBox["\[Tau]ToNeg8th", 
            RowBox[{"-", "8"}]]}], "}"}]}], "\[IndentingNewLine]", ",", 
        "\[Tau]ToNeg8th", ",", "FullSimplify"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]T3Coeff", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"\[CapitalPhi]T3", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]ToNeg8th", ",", "0", ",", 
         RowBox[{"-", "5"}]}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"\[Tau]ToNeg8th", "\[Rule]", "1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]T3Series", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Tau]ToNeg8th", "5"], "\[CapitalPhi]T3Coeff"], 
       "\[CapitalPhi]T3"}], ",", "\[Tau]ToNeg8th", ",", "FullSimplify"}], 
     "]"}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", "\[Tau]ToNeg8th"}], "]"}], "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "2", " ", "]"}], "+", 
       RowBox[{"Log", "[", "\[Tau]ToNeg8th", "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.529358932155192*^9, {3.5293589653254843`*^9, 3.529359144767433*^9}, {
   3.529359207885276*^9, 3.529359230848399*^9}, {3.529359265141728*^9, 
   3.5293593799072523`*^9}, {3.529359435562656*^9, 3.529359746638142*^9}, {
   3.5293597870351553`*^9, 3.5293598009659233`*^9}, {3.5293598730797157`*^9, 
   3.5293598961551237`*^9}, {3.52936003288483*^9, 3.5293600508223143`*^9}, {
   3.5293601763059607`*^9, 3.529360191185191*^9}, {3.529361114054261*^9, 
   3.5293611172529097`*^9}, {3.529361173607318*^9, 3.529361178999238*^9}, {
   3.529361216366888*^9, 3.529361219438582*^9}, {3.52936132364996*^9, 
   3.529361399968297*^9}, {3.529361782710684*^9, 3.529361782884179*^9}, {
   3.529361966703847*^9, 3.529361969423999*^9}, 3.5293623827887087`*^9, {
   3.529362992259945*^9, 3.5293629930174437`*^9}, 3.5293630671031103`*^9, {
   3.5293632767522717`*^9, 3.529363311117444*^9}, {3.529363428782064*^9, 
   3.529363584001787*^9}, 3.529363624410974*^9, 3.529363939588265*^9, {
   3.529364571541119*^9, 3.529364594628483*^9}, {3.529406515913315*^9, 
   3.5294065500756407`*^9}, {3.52968613028008*^9, 3.5296861336685762`*^9}, 
   3.529686277272736*^9, {3.529686371479609*^9, 3.529686385277527*^9}, {
   3.529686433889255*^9, 3.529686476331437*^9}}],

Cell[CellGroupData[{

Cell["Test approximant", "Subsection",
 CellChangeTimes->{{3.529336939754752*^9, 3.529336973765779*^9}, {
  3.529338186206769*^9, 3.529338189955102*^9}, {3.5293438128376617`*^9, 
  3.529343814461705*^9}}],

Cell["\<\
Here we demonstrate an evaluation of the TaylorT3 system.\
\>", "Text",
 CellChangeTimes->{{3.529338361317995*^9, 3.529338387155224*^9}, {
  3.529348450255908*^9, 3.5293484503476677`*^9}, {3.529366715637795*^9, 
  3.529366718595695*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Tau]", ",", "nu", ",", "\[Delta]", ",", "\[Chi]s", ",", "\[Chi]a", ",", 
    "v0", ",", "v1", ",", "ti", ",", "tf", ",", "T3vFunc", ",", "T3PhiFunc"}],
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Choose", " ", "a", " ", "few", " ", "parameters"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "=", "0"}], ";", " ", 
   RowBox[{"\[Chi]s", "=", ".9"}], ";", " ", 
   RowBox[{"\[Chi]a", "=", "0"}], ";", " ", 
   RowBox[{"v0", "=", "0.144"}], ";", " ", 
   RowBox[{"tf", "=", 
    RowBox[{"-", "35"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "parametric", " ", "functions"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nu", "=", 
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["\[Delta]", "2"]}], "4"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", "[", "t_", "]"}], "=", 
   RowBox[{
    FractionBox["nu", "5"], 
    RowBox[{"(", 
     RowBox[{"-", "t"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T3vFunc", "[", "t_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"vT3", "/.", 
       RowBox[{"lnv", "\[Rule]", 
        RowBox[{"Log", "[", 
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{"vT3", ",", 
            RowBox[{"{", 
             RowBox[{"\[Tau]ToNeg8th", ",", "0", ",", "6"}], "}"}]}], "]"}], 
          "]"}], "]"}]}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Tau]ToNeg8th", "\[Rule]", 
       SuperscriptBox[
        RowBox[{"\[Tau]", "[", "t", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]]}], "}"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T3PhiFunc", "[", "t_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"\[CapitalPhi]T3", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Tau]ToNeg8th", "\[Rule]", 
       SuperscriptBox[
        RowBox[{"\[Tau]", "[", "t", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]]}], "}"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ti", "=", 
    RowBox[{"Chop", "[", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"T3vFunc", "[", "t", "]"}], "\[Equal]", "v0"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"-", 
            FractionBox["5", 
             RowBox[{"256", " ", "nu", " ", 
              SuperscriptBox["v0", "8"]}]]}]}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Output", " ", "some", " ", "relevant", " ", "information"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The plots start at \>\"", ",", "ti", ",", "\"\<M and goes to \>\"", 
    ",", "tf", ",", "\"\<M\>\""}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "plots", " ", "themselves"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"T3vFunc", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "ti", ",", "tf"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"T3vFunc", "[", "tf", "]"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], ",", "v"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"T3PhiFunc", "[", "t", "]"}], "-", 
     RowBox[{"T3PhiFunc", "[", "ti", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "ti", ",", "tf"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        SubscriptBox["t", "merger"]}], ",", "\[CapitalPhi]"}], "}"}]}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Tau]", ",", "nu", ",", "\[Delta]", ",", "\[Chi]s", ",", "\[Chi]a", ",", 
   "v0", ",", "v1", ",", "ti", ",", "tf", ",", "T3vFunc", ",", "T3PhiFunc"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.529337913155178*^9, 3.5293381082181177`*^9}, {
   3.5293381425960913`*^9, 3.529338176129648*^9}, {3.529338233453452*^9, 
   3.52933826648729*^9}, {3.52933845403743*^9, 3.529338590586933*^9}, 
   3.52933866695719*^9, {3.529347944689299*^9, 3.529347952966392*^9}, {
   3.529348015392255*^9, 3.529348156627962*^9}, {3.529348252855586*^9, 
   3.5293482621773357`*^9}, {3.529348327199423*^9, 3.529348389542601*^9}, {
   3.529366216368784*^9, 3.52936642918843*^9}, {3.5293664639339323`*^9, 
   3.529366468232287*^9}, {3.5293665439584513`*^9, 3.529366595219002*^9}, {
   3.5293666304748707`*^9, 3.529366634009802*^9}, {3.529366695775803*^9, 
   3.52936669792605*^9}, {3.529366766943955*^9, 3.529366831494471*^9}, {
   3.529415473168803*^9, 3.529415473687991*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The plots start at \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "446640.51088472054`"}], 
   "\[InvisibleSpace]", "\<\"M and goes to \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "35"}], "\[InvisibleSpace]", "\<\"M\"\>"}],
  SequenceForm[
  "The plots start at ", -446640.51088472054`, "M and goes to ", -35, "M"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.529338065262001*^9, 3.529338109685739*^9}, {
   3.5293381433882437`*^9, 3.529338176555868*^9}, {3.529338234233823*^9, 
   3.529338267110098*^9}, 3.5293481620514174`*^9, 3.529348262785524*^9, {
   3.529348330800683*^9, 3.529348390101966*^9}, 3.529350676365425*^9, 
   3.5293666360257463`*^9, 3.529366700744063*^9, {3.5293667776954727`*^9, 
   3.529366832084217*^9}, 3.529415484075632*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVknc41osbxq3sU7JX4cQROhlJUTwUJQlllIxI0lCyCoesVJQiZCTjVZQ9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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], TraditionalForm], 
    FormBox["v", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, {0, 0.9278056155511623}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.529338065634851*^9, 3.529338109693022*^9}, {
   3.529338143395771*^9, 3.5293381765629873`*^9}, {3.5293382343275747`*^9, 
   3.5293382671184177`*^9}, 3.5293481621193237`*^9, 3.5293482627879877`*^9, {
   3.529348330803153*^9, 3.5293483901044903`*^9}, 3.5293506763685017`*^9, 
   3.529366636067388*^9, 3.529366700748911*^9, {3.529366777754362*^9, 
   3.529366832087269*^9}, 3.529415484078352*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVznk81PkfB3DXmhwbmtxrG/3IJAlr5faWI20JJbFUhF/YonGOFINRIUVD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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], TraditionalForm], 
    FormBox["\[CapitalPhi]", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.529338065634851*^9, 3.529338109693022*^9}, {
   3.529338143395771*^9, 3.5293381765629873`*^9}, {3.5293382343275747`*^9, 
   3.5293382671184177`*^9}, 3.5293481621193237`*^9, 3.5293482627879877`*^9, {
   3.529348330803153*^9, 3.5293483901044903`*^9}, 3.5293506763685017`*^9, 
   3.529366636067388*^9, 3.529366700748911*^9, {3.529366777754362*^9, 
   3.529366832087269*^9}, 3.5294154840865583`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Code output", "Subsection",
 CellChangeTimes->{{3.5293372700450563`*^9, 3.529337273344616*^9}, {
   3.5293479839979486`*^9, 3.529347984294848*^9}, 3.529357279574973*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Chi]a", ",", "\[Chi]s", ",", "v", ",", "vLnv", ",", 
    "vLn\[Tau]m8", ",", "vOrderMax", ",", "vList", ",", "vExpression", ",", 
    "\[CapitalPhi]Coeff", ",", "\[CapitalPhi]", ",", "\[CapitalPhi]Ln", ",", 
    "\[CapitalPhi]OrderMax", ",", "\[CapitalPhi]List", ",", 
    "\[CapitalPhi]Expression", ",", "Parens", ",", "OutFile"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Calculate", " ", "the", " ", "coefficients", " ", "for", " ", "the", " ", 
    "code"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]Coeff", "=", 
   RowBox[{
    RowBox[{"CForm", "[", 
     RowBox[{"N", "[", "\[CapitalPhi]T3Coeff", "]"}], "]"}], "/.", 
    "SymbolSubstitutionRule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"vT3Series", "/.", "LogSubstitutionRule"}], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "\[Tau]ToNeg8th", "]"}], "\[Rule]", "0"}]}], 
           "/.", 
           RowBox[{"lnv", "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Tau]ToNeg8th", ",", "0", ",", "j"}], "}"}]}], "]"}], 
        "]"}], "/.", "SymbolSubstitutionRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"vLnv", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"vT3Series", "/.", "LogSubstitutionRule"}], "/.", 
             RowBox[{
              RowBox[{"Log", "[", "\[Tau]ToNeg8th", "]"}], "\[Rule]", "0"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"\[Tau]ToNeg8th", ",", "0", ",", "j"}], "}"}]}], "]"}], 
          ",", "lnv"}], "]"}], "]"}], "/.", "SymbolSubstitutionRule"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"vLn\[Tau]m8", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"vT3Series", "/.", "LogSubstitutionRule"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]ToNeg8th", ",", "0", ",", "j"}], "}"}]}], "]"}], 
           "/.", 
           RowBox[{
            RowBox[{"Log", "[", "\[Tau]ToNeg8th", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "8"]}], "ln\[Tau]"}]}]}], ",", "ln\[Tau]"}], 
         "]"}], "]"}], "/.", "SymbolSubstitutionRule"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]T3Series", "/.", "LogSubstitutionRule"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "\[Tau]ToNeg8th", "]"}], "\[Rule]", "0"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"\[Tau]ToNeg8th", ",", "0", ",", "j"}], "}"}]}], "]"}], 
        "]"}], "/.", "SymbolSubstitutionRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalPhi]Ln", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"\[CapitalPhi]T3Series", "/.", "LogSubstitutionRule"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]ToNeg8th", ",", "0", ",", "j"}], "}"}]}], "]"}], 
           "/.", 
           RowBox[{
            RowBox[{"Log", "[", "\[Tau]ToNeg8th", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "8"]}], "ln\[Tau]"}]}]}], ",", "ln\[Tau]"}], 
         "]"}], "]"}], "/.", "SymbolSubstitutionRule"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Figure", " ", "out", " ", "which", " ", "coefficients", " ", "to", " ", 
    "include", " ", "and", " ", "compose", " ", "the", " ", "equation"}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vOrderMax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "j", "]"}], "=!=", "0."}], "||", 
       RowBox[{
        RowBox[{"vLnv", "[", "j", "]"}], "=!=", "0."}], "||", 
       RowBox[{
        RowBox[{"vLn\[Tau]m8", "[", "j", "]"}], "=!=", "0."}]}], ",", 
      RowBox[{"vOrderMax", "=", 
       RowBox[{"j", "/", "2"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vExpression", "=", "\"\<0.5*taum8*(1.0\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vList", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"Parens", "=", "1"}]}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "vOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vList", "=", 
        RowBox[{"vList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<``v``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", ">", "2"}], ",", "\"\<, \>\"", ",", "\"\<\>\""}], 
             "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"vExpression", "=", 
        RowBox[{"vExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + ``taum8*(v``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", "\[Equal]", "2"}], ",", "\"\<taum8*\>\"", ",", 
              "\"\<\>\""}], "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vExpression", "=", 
        RowBox[{"vExpression", "<>", "\"\< + taum8*(\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"vLnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vList", "=", 
        RowBox[{"vList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<, v``Lnv\>\"", ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vExpression", "=", 
        RowBox[{"vExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + lnv*v``Lnv\>\"", ",", "j"}], "]"}], "]"}]}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"vLn\[Tau]m8", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vList", "=", 
        RowBox[{"vList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<, v``Lntau\>\"", ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vExpression", "=", 
        RowBox[{"vExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + lntau*v``Lntau\>\"", ",", "j"}], "]"}], "]"}]}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"p", "=", "1"}], ",", 
   RowBox[{"p", "\[LessEqual]", "Parens"}], ",", 
   RowBox[{"++", "p"}], ",", 
   RowBox[{
    RowBox[{"vExpression", "=", 
     RowBox[{"vExpression", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{"\"\<``)\>\"", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"p", ">", "1"}], ",", "\"\< \>\"", ",", "\"\<\>\""}], 
          "]"}]}], "]"}], "]"}]}]}], ";"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]OrderMax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPhi]", "[", "j", "]"}], "=!=", "0."}], "||", 
       RowBox[{
        RowBox[{"\[CapitalPhi]Ln", "[", "j", "]"}], "=!=", "0."}]}], ",", 
      RowBox[{"\[CapitalPhi]OrderMax", "=", 
       RowBox[{"j", "/", "2"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "\[CapitalPhi]Expression", "=", "\"\<(PhiCoeff/pow(taum8,5))*(1.0\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]List", "=", "\"\<\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"Parens", "=", "1"}]}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "\[CapitalPhi]OrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPhi]", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalPhi]List", "=", 
        RowBox[{"\[CapitalPhi]List", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<``Phi``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", ">", "2"}], ",", "\"\<, \>\"", ",", "\"\<\>\""}], 
             "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"\[CapitalPhi]Expression", "=", 
        RowBox[{"\[CapitalPhi]Expression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + ``taum8*(Phi``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", "\[Equal]", "2"}], ",", "\"\<taum8*\>\"", ",", 
              "\"\<\>\""}], "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalPhi]Expression", "=", 
        RowBox[{"\[CapitalPhi]Expression", "<>", "\"\< + taum8*(\>\""}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPhi]Ln", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalPhi]List", "=", 
        RowBox[{"\[CapitalPhi]List", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<, Phi``Lntau\>\"", ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPhi]Expression", "=", 
        RowBox[{"\[CapitalPhi]Expression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + lntau*Phi``Lntau\>\"", ",", "j"}], "]"}], 
          "]"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"p", "=", "1"}], ",", 
    RowBox[{"p", "\[LessEqual]", "Parens"}], ",", 
    RowBox[{"++", "p"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPhi]Expression", "=", 
      RowBox[{"\[CapitalPhi]Expression", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<``)\>\"", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"p", ">", "1"}], ",", "\"\< \>\"", ",", "\"\<\>\""}], 
           "]"}]}], "]"}], "]"}]}]}], ";"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Write", " ", "the", " ", "code", " ", "to", " ", "file"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FileNames", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
      "]"}], "\[Equal]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"CreateDirectory", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutFile", " ", "=", " ", 
    RowBox[{"OpenWrite", "[", "\"\<PNOrbitalPhase_T3.hpp\>\"", "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{
   "OutFile", ",", "\[IndentingNewLine]", 
    "\"\<#include <vector>\n#include <cmath>\n#define Power pow\n\nclass \
PNOrbitalPhase_T3 {\nprivate:\n  double v0;\n  bool Findv0;\n  double \
tauCoeff;\n  double \>\"", ",", "vList", ",", 
    "\"\<;\n  double PhiCoeff, \>\"", ",", "\[CapitalPhi]List", ",", 
    "\"\<;\n  \npublic:\n  PNOrbitalPhase_T3(const double delta, const double \
chis, const double chia, const double v0=0.1) :\n\>\"", ",", 
    "\[IndentingNewLine]", 
    RowBox[{"StringForm", "[", 
     RowBox[{"\"\<    tauCoeff(``)\>\"", ",", 
      RowBox[{"CForm", "[", 
       RowBox[{"N", "[", " ", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["delta", "2"]}], 
          RowBox[{"5", " ", "4"}]]}], "]"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "PNOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    v``(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"v", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vLnv", "[", "j", "]"}], "=!=", "0."}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"WriteString", "[", 
        RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
         RowBox[{"StringForm", "[", 
          RowBox[{"\"\<    v``Lnv(``)\>\"", ",", "j", ",", " ", 
           RowBox[{"CForm", "[", 
            RowBox[{"vLnv", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vLn\[Tau]m8", "[", "j", "]"}], "=!=", "0."}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"WriteString", "[", 
        RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
         RowBox[{"StringForm", "[", 
          RowBox[{"\"\<    v``Lntau(``)\>\"", ",", "j", ",", " ", 
           RowBox[{"CForm", "[", 
            RowBox[{"vLn\[Tau]m8", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}],
       "\[IndentingNewLine]", "]"}]}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"WriteString", "[", 
  RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
   RowBox[{"StringForm", "[", 
    RowBox[{"\"\<    PhiCoeff(``)\>\"", ",", " ", "\[CapitalPhi]Coeff"}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "PNOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPhi]", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    Phi``(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"\[CapitalPhi]", "[", "j", "]"}], "]"}]}], "]"}]}], 
       "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPhi]Ln", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    Phi``Lntau(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"\[CapitalPhi]Ln", "[", "j", "]"}], "]"}]}], "]"}]}], 
       "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WriteString", "[", 
    RowBox[{
    "OutFile", ",", "\[IndentingNewLine]", 
     "\"\<\n  { }\n  \n  void operator() (double& v, const double t, double& \
Phi) const {\n    const double taum8 = pow(tauCoeff*t,-1./8.);\n    const \
double lnv = log(0.5*taum8);\n    const double lntau = log(tauCoeff*t);\n    \
v = \>\"", ",", "vExpression", ",", "\"\<;\n    Phi = \>\"", ",", 
     "\[CapitalPhi]Expression", ",", 
     "\"\<;\n  }\n  \n  // This object acts as a functor that either finds \
the max of v, or finds the desired v0\n  double operator()(const double t) \
const {\n    double v, Phi;\n    (*this)(v, t, Phi);\n    if(Findv0) {\n      \
return (v-v0)*(v-v0);\n    } else {\n      return -v;\n    }\n  }\n  \n  // \
Switch functor to finding the maximum value of v\n  void FindMaxv() {\n    \
Findv0 = false;\n  }\n  \n};\n\>\""}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "OutFile", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Chi]a", ",", "\[Chi]s", ",", "v", ",", "vLnv", ",", 
   "vLn\[Tau]m8", ",", "vOrderMax", ",", "vList", ",", "vExpression", ",", 
   "\[CapitalPhi]Coeff", ",", "\[CapitalPhi]", ",", "\[CapitalPhi]Ln", ",", 
   "\[CapitalPhi]OrderMax", ",", "\[CapitalPhi]List", ",", 
   "\[CapitalPhi]Expression", ",", "Parens", ",", "OutFile"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.52969031422086*^9, 3.529690327602128*^9}, {
   3.529690362698639*^9, 3.5296903655261507`*^9}, {3.529690403657299*^9, 
   3.529690481000869*^9}, {3.529690570035759*^9, 3.529690598512806*^9}, {
   3.5296906336003304`*^9, 3.529690799958995*^9}, {3.5296908763235683`*^9, 
   3.5296908779078703`*^9}, {3.529690936267589*^9, 3.529690952768386*^9}, 
   3.5296910280035467`*^9, {3.529691069340328*^9, 3.529691085838799*^9}, {
   3.529691184110279*^9, 3.529691237978924*^9}, {3.529691274685503*^9, 
   3.529691340526252*^9}, {3.5296913756204157`*^9, 3.529691415861342*^9}, {
   3.5296914782997704`*^9, 3.529691482760417*^9}, {3.5296915290778017`*^9, 
   3.529691567315176*^9}, {3.52969168761637*^9, 3.529691720731337*^9}, {
   3.529691765602474*^9, 3.5296919535275383`*^9}, {3.5296919845046387`*^9, 
   3.529692093513644*^9}, {3.5296921559544773`*^9, 3.529692230326219*^9}, 
   3.529692329049629*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["TaylorT4", "Section",
 CellChangeTimes->{{3.513712244740857*^9, 3.513712256417272*^9}}],

Cell[TextData[{
 "The TaylorT4 approximant is calculated by expanding the right-hand side of \
the energy-balance equation\n    ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["dv", "dt"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ScriptCapitalF]", "+", "Mdot"}], 
      RowBox[{"E", "'"}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\nas a series in ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and truncating at the appropriate order.  Note that there is a logarithm \
in this numerator (from the 3PN flux term).  To expand in a series, we need \
to treat this as a constant.\n\nNote that we are assuming that the spin \
vectors are parallel to the Newtonian angular momentum, and that all known \
information up to and including 3.5PN is to be used -- these are the defaults \
of the E, \[ScriptCapitalF], and Mdot functions."
}], "Text",
 CellChangeTimes->{{3.529337007587049*^9, 3.529337262444868*^9}, 
   3.5293373138556433`*^9, {3.529338316957089*^9, 3.52933835268526*^9}, {
   3.529338413818275*^9, 3.529338418229253*^9}, {3.529338598236991*^9, 
   3.529338656167425*^9}, {3.529340056177895*^9, 3.529340084741341*^9}, {
   3.529342848241568*^9, 3.529342885447514*^9}, {3.52934493811829*^9, 
   3.529344941415711*^9}, {3.529345647260434*^9, 3.529345696824788*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"dvdtT4Coeff", ",", "dvdtT4Series", ",", "dvdtT4"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtT4Coeff", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["32", "5"], 
       SuperscriptBox["v", "10"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}], "2"]}], ")"}]}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "v"}], " ", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtT4Series", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"\[ScriptCapitalF]", "[", "v", "]"}], "+", 
             RowBox[{"Mdot", "[", "v", "]"}]}], 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"E", "[", "v", "]"}], ",", "v"}], "]"}]]}], "/", 
          "dvdtT4Coeff"}], ")"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "\[Chi]a", ",", "\[Chi]s", ",", "\[Eta]"}], "}"}], 
     ",", "FullSimplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtT4", "=", 
   RowBox[{"dvdtT4Coeff", " ", "dvdtT4Series"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.529336229695652*^9, 3.529336293547579*^9}, {
  3.529336332844263*^9, 3.529336379460122*^9}, {3.529336484404408*^9, 
  3.5293365222676487`*^9}, {3.529336593504973*^9, 3.529336596023527*^9}, {
  3.529336759932158*^9, 3.5293367939730463`*^9}, {3.529336847958292*^9, 
  3.529336861606687*^9}, {3.529342828205181*^9, 3.529342832140956*^9}, {
  3.5293428900947437`*^9, 3.529342924608736*^9}, {3.5293431522897253`*^9, 
  3.529343224150168*^9}, {3.529343286448738*^9, 3.5293432896441593`*^9}, {
  3.529343321880525*^9, 3.5293433708413067`*^9}, {3.52934340966381*^9, 
  3.529343431224444*^9}, {3.529343485828822*^9, 3.529343490133306*^9}, {
  3.529343583119526*^9, 3.529343584344767*^9}, {3.5294154456337013`*^9, 
  3.529415455321166*^9}, {3.5296733110461817`*^9, 3.529673337083337*^9}}],

Cell[CellGroupData[{

Cell["Test approximant", "Subsection",
 CellChangeTimes->{{3.529336939754752*^9, 3.529336973765779*^9}, {
  3.529338186206769*^9, 3.529338189955102*^9}, {3.529343826455824*^9, 
  3.5293438278156767`*^9}}],

Cell["\<\
Here we demonstrate an integration of the TaylorT4 system.\
\>", "Text",
 CellChangeTimes->{{3.529338361317995*^9, 3.529338387155224*^9}, {
  3.529343597501306*^9, 3.5293435976030684`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Chi]s", ",", "\[Chi]a", ",", "v0", ",", "t0", ",", 
    "vdotT4"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Choose", " ", "a", " ", "few", " ", "parameters"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "=", "0"}], ";", " ", 
   RowBox[{"\[Chi]s", "=", ".9"}], ";", " ", 
   RowBox[{"\[Chi]a", "=", "0"}], ";", " ", 
   RowBox[{"v0", "=", "0.144"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "value", " ", "needs", " ", "to", " ", "be", " ", 
     RowBox[{"guessed", ".", "  ", "If"}], " ", "the", " ", "stiffness", " ", 
     "time", " ", "listed", " ", "in", " ", "the", " ", "output", " ", "is", 
     " ", "nearly", " ", "0"}], ",", " ", 
    RowBox[{"decrease", " ", "this", " ", 
     RowBox[{"number", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t0", " ", "=", 
    RowBox[{
     RowBox[{"-", " ", "1.1"}], " ", 
     FractionBox["5", 
      RowBox[{"256", " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Delta]", "2"]}], "4"], ")"}], " ", 
       SuperscriptBox["v0", "8"]}]]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "is", " ", "the", " ", "ODE", " ", "system"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vdotT4", "[", "t_", "]"}], ":=", 
   RowBox[{"dvdtT4", "/.", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"v", "[", "t", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Quiet", "[", 
    RowBox[{"T4Solution", "=", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"v", "'"}], "[", "t", "]"}], "\[Equal]", 
          RowBox[{"vdotT4", "[", "t", "]"}]}], ",", 
         RowBox[{
          RowBox[{"v", "[", "t0", "]"}], "\[Equal]", "v0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPhi]", "'"}], "[", "t", "]"}], "\[Equal]", 
          SuperscriptBox[
           RowBox[{"v", "[", "t", "]"}], "3"]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalPhi]", "[", "t0", "]"}], "\[Equal]", "0"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "\[CapitalPhi]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "t0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Output", " ", "some", " ", "relevant", " ", "information"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Stiffness time: \>\"", ",", 
   RowBox[{"tOffset", " ", "=", " ", 
    RowBox[{"T4Solution", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}], "]"}], 
     "]"}]}], ",", "\"\< (should be less than t1=0)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<The final value of v: \>\"", ",", " ", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"v", "[", "tOffset", "]"}], "/.", "T4Solution"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The plots start at: \>\"", ",", " ", 
    RowBox[{"t0", "-", "tOffset"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "plots", " ", "themselves"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"t", "+", "tOffset"}], "]"}], "/.", "T4Solution"}], "]"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"t0", "-", "tOffset"}], ",", "0"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "All"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], ",", "v"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"t", "+", "tOffset"}], "]"}], "/.", "T4Solution"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"t0", "-", "tOffset"}], ",", "0"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        SubscriptBox["t", "merger"]}], ",", "\[CapitalPhi]"}], "}"}]}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Chi]s", ",", "\[Chi]a", ",", "v0", ",", "t0", ",", 
   "vdotT4"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.529337913155178*^9, 3.5293381082181177`*^9}, {
   3.5293381425960913`*^9, 3.529338176129648*^9}, {3.529338233453452*^9, 
   3.52933826648729*^9}, {3.52933845403743*^9, 3.529338590586933*^9}, 
   3.52933866695719*^9, {3.529343454670597*^9, 3.52934347054816*^9}, {
   3.529415555824266*^9, 3.5294155563165703`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Stiffness time: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "18800.526465441504`"}], 
   "\[InvisibleSpace]", "\<\" (should be less than t1=0)\"\>"}],
  SequenceForm[
  "Stiffness time: ", -18800.526465441504`, " (should be less than t1=0)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.529338065262001*^9, 3.529338109685739*^9}, {
   3.5293381433882437`*^9, 3.529338176555868*^9}, {3.529338234233823*^9, 
   3.529338267110098*^9}, 3.529343471618704*^9, 3.5293435312569237`*^9, 
   3.529343599822132*^9, 3.529415557640505*^9, 3.529673320304571*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The final value of v: \"\>", "\[InvisibleSpace]", 
   "3.0535975522811065`"}],
  SequenceForm["The final value of v: ", 3.0535975522811065`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.529338065262001*^9, 3.529338109685739*^9}, {
   3.5293381433882437`*^9, 3.529338176555868*^9}, {3.529338234233823*^9, 
   3.529338267110098*^9}, 3.529343471618704*^9, 3.5293435312569237`*^9, 
   3.529343599822132*^9, 3.529415557640505*^9, 3.52967332030698*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The plots start at: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "446017.30342233164`"}]}],
  SequenceForm["The plots start at: ", -446017.30342233164`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.529338065262001*^9, 3.529338109685739*^9}, {
   3.5293381433882437`*^9, 3.529338176555868*^9}, {3.529338234233823*^9, 
   3.529338267110098*^9}, 3.529343471618704*^9, 3.5293435312569237`*^9, 
   3.529343599822132*^9, 3.529415557640505*^9, 3.5296733203092813`*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjnk81IkfxqN17lauXEPHSIjUSkjxkXK1tSlHalFJu5UIpVURUpQrCsmR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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], TraditionalForm], 
    FormBox["v", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, {0, All}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.529338065634851*^9, 3.529338109693022*^9}, {
   3.529338143395771*^9, 3.5293381765629873`*^9}, {3.5293382343275747`*^9, 
   3.5293382671184177`*^9}, 3.529343471705484*^9, 3.529343531327365*^9, 
   3.529343599898567*^9, 3.5294155576478167`*^9, 3.529673320563057*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVxXk81HkfAHDHE2G3HWNMmjHUbNoHtTwlhjCfdKD2ecjWpidK4tGmwuZW
uZLc9xFz/HKnWA/KFb7fybEVTTOTYYkiS64Mgy62fZ4/3q/3Fk8/F28lBQWF
c//z/++Zee5YZ0nHlIuXdD5Ertraf3ivOGZOxyMSixJ1g0H2WEuKtM2MjhOb
x9m7DabZOvuaIkNN6dh0ctfXrw0+sa8fIYlnvqPj99emGj2+U4eTl9qCxVQ6
bojx7Q81ooF6BQ3xl2hYMCZhNZkawTm6xMWqhobb9c78+5iNFaSpJb+ao9Ow
vVw43BF4GEqldvuCMjbhk5y0YWHYUTBM91auV9uE60wYvoNbT4LOkedGAcE6
+Flm+Akt1hlYkbEMleY24kbax21LZV7Azp9K1XTdiK+E+r/9w+ccLBurHBno
pGK74xa/mm6+AIW8zdO/2FDxgGouq4rwg7s6sdNJd7RxR7v453UtAXA34A0O
1dfGj9vY2rcSLoNOw6/LuvkUfPV2tmPAj0EgU+5IZ6+jYL7yKTN7xxBoMJEq
mV/RwjfK08LDmGEw5Wn6snKSjBViQ35RNIyAhJgVzf5jZOxVb9G9bHwVdKKb
9fp7NTEpljRRrxkJ5PiuzGNWmvh3iZ+bT1YUfPZ9PlxeQ8IjGihoX1o0/MuV
mR5KJ+FDKST2veIYYHgiG0XyNziNPKba8SAWroos1JoUNuBklRnlN83XodaJ
XXxx4Cu8IWFX09RAHHQl2c08fqSBx53bqbOTN+A+wZjNrlfHAYONorjleAjv
uNnilqqGL3awvyrSSwBG2TyrJ2I99vaoKY1iJUJO7sR1losqNmJlbXP1S4Kp
0/cTtL5XwVojXR6OZcmgOxlpnctYh4VGp3960ZsCW68OtmqvKGNhRph7LyUN
1EWmc9ZjStjK8OILh23p0LN2qk8sUcR7A0N8fhakw1lLRrJ3tQLW/0HNbcgv
A2q9q0fZll9Q8T3BoefameAYbOdQPbmK9GfXNKufZQJX6Zn6hdZPqOnR4S9B
UVlQAWpsVd4HlOL7KWubWTa4c7xIHOcV5DFfc+LlWjY8v9xgE2W0hHacEKx4
4hyYO2e0/pR0AVFla28CebkQo19wcydtHkXJT5qExORBqdezRnvpNCo59KTx
g2c+MP6w+9bZfAKx+n16fP5zC75xLzvwfnwUrT+7lCL3LYARf3FurcsQSkus
Nv5bXCFkJ4hheccQOtB5f1YjsRAci8TTFmpDqH9e6SA1rRDqJWLb1vZBJPi4
v2/nrUJIMpdMdG8fRM4GexeSqgqBtSoxH1b5HS0tTlwXSAshK75PqtoiRfIK
ufF5Yw448Aao7t+K0bHdfkPWrzjQ/H3+A4qiGGX28tc3j3PAuP34Tz0jIpSd
Zb5zzzQHNryW5uwpEKF/SkW3HZc58GJLH4WmKUKkmrx/5Gtwof1QsUH1mhCF
5j8uU7HkwjvXHEZR/VPU97Di7s08LojCKO6a/k+RSHj+Bo/LhfqCLE6U8VM0
NEoxaS7mQvjLDPrpoicoz1BurlzDBRWP1E266Y8R3UeWPfIbFxg+8dq5vt3o
yIPzfxd+5sIPQWFfJzIfoQSNyj1nfHiw+fbs1Jc+AaoUmm0y9+OBvOd0V1CC
AAmxrd7GEB4UbD0YeUaGkUZpZeefN3jwVkJeYLUhRGE6Llwo54GKt+sdYd1D
lFSalkOe4UHVQ1vPFtpDJNMp3S6W8+AoxYBeHt2CiGW2cskqD4oeLSRfc2pG
TnJ2Q9QGPtgyk/x3zDQgAykvwGQXH4JetVokMetQzG9kO1I0H3QtSmTBCbVo
j3Vk3+EkPghSE+94yv6LIpNnh8tz+ECyPU63aqtBvnHvPLor+eBqObomqruH
xq0i7PulfCh7W+V3J/ouOj5f0OkwxoelvPDRKKdK9Fn/yv6ZOT6kr2h1msyU
o54mKvWtEgHddQeTU5jFqCA4w/uALgGUs1p/esluI7qV99FPTAI8ya/9rNsI
FCIsTxwyJGB1dLFMWsdBViECj90sAvIhOTHOqQBVBFBymtgEmPENLpnN5CHe
j097o+0J8HVz3Z3JzEKOq4suqq4EqLQs6OxtS0edb1Y6X3sQsH8X9eOrumQk
XNqZYnmegAiZA7KZiUe0+ndbTAMJqK2KiC9kxiKKpeuBxWsEiPvcuIt1V1Cr
v8O7J4kEgLPAuJp5GU2ojlDs8wlwy3EKlDDPou1lo/NtFQQ0kFKLDpbEtMfr
CXiMLgL+Aj6BStg=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"t", "-", 
       SubscriptBox["t", "merger"]}], TraditionalForm], 
    FormBox["\[CapitalPhi]", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.529338065634851*^9, 3.529338109693022*^9}, {
   3.529338143395771*^9, 3.5293381765629873`*^9}, {3.5293382343275747`*^9, 
   3.5293382671184177`*^9}, 3.529343471705484*^9, 3.529343531327365*^9, 
   3.529343599898567*^9, 3.5294155576478167`*^9, 3.529673320611958*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Code output", "Subsection",
 CellChangeTimes->{{3.5293372700450563`*^9, 3.529337273344616*^9}}],

Cell[TextData[{
 "Note the subtlety that the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", "6"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " coefficient includes a logarithm of ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", which must be calculated at each time step."
}], "Text",
 CellChangeTimes->{{3.5293373177236347`*^9, 3.5293374283679247`*^9}, {
   3.529337470446269*^9, 3.529337575999359*^9}, {3.5293377788416643`*^9, 
   3.529337792026881*^9}, {3.52933871516402*^9, 3.529338758136483*^9}, {
   3.529338891172557*^9, 3.529338924093001*^9}, 3.5293424705996017`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "dvdtCoeff", ",", "dvdtOrderMax", ",", "dvdt", ",", "dvdtLnv", ",", 
    "dvdtList", ",", "dvdtExpression", ",", "Parens", ",", "OutFile"}], "]"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Calculate", " ", "the", " ", "coefficients"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtCoeff", "=", 
   RowBox[{
    RowBox[{"CForm", "[", 
     RowBox[{"N", "[", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dvdtT4Coeff", ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0", ",", "9"}], "}"}]}], "]"}], "]"}], "]"}], "/.",
     "SymbolSubstitutionRule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"dvdt", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dvdtT4Series", "/.", "LogSubstitutionRule"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}], "]"}], "/.", 
       "SymbolSubstitutionRule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dvdtLnv", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"dvdtT4Series", "/.", "LogSubstitutionRule"}], ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "\[Rule]", "lnv"}]}], ",", 
          "lnv"}], "]"}], "]"}], "/.", "SymbolSubstitutionRule"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Figure", " ", "out", " ", "which", " ", "coefficients", " ", "to", " ", 
    "include", " ", "and", " ", "write", " ", "the", " ", "equation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dvdtOrderMax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"2", "PNOrderMax"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"dvdt", "[", "j", "]"}], "=!=", "0."}], "||", 
       RowBox[{
        RowBox[{"dvdtLnv", "[", "j", "]"}], "=!=", "0."}]}], ",", 
      RowBox[{"dvdtOrderMax", "=", 
       RowBox[{"j", "/", "2"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "dvdtExpression", "=", "\"\<dvdtCoeff*(cubv*cubv*cubv)\n      * (1.0\>\""}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"dvdtList", "=", "\"\<\>\""}], ";", 
    RowBox[{"Parens", "=", "1"}]}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "dvdtOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdt", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dvdtList", "=", 
        RowBox[{"dvdtList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<``dvdt``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", ">", "2"}], ",", "\"\<, \>\"", ",", "\"\<\>\""}], 
             "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"dvdtExpression", "=", 
        RowBox[{"dvdtExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + ``v*(dvdt``\>\"", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", "\[Equal]", "2"}], ",", "\"\<v*\>\"", ",", 
              "\"\<\>\""}], "]"}], ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dvdtExpression", "=", 
        RowBox[{"dvdtExpression", "<>", "\"\< + v*(\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Parens", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdtLnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dvdtList", "=", 
        RowBox[{"dvdtList", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<, dvdt``Lnv\>\"", ",", "j"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dvdtExpression", "=", 
        RowBox[{"dvdtExpression", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + lnv*dvdt``Lnv\>\"", ",", "j"}], "]"}], "]"}]}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"p", "=", "1"}], ",", 
    RowBox[{"p", "\[LessEqual]", "Parens"}], ",", 
    RowBox[{"++", "p"}], ",", 
    RowBox[{
     RowBox[{"dvdtExpression", "=", 
      RowBox[{"dvdtExpression", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<``)\>\"", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"p", ">", "1"}], ",", "\"\< \>\"", ",", "\"\<\>\""}], 
           "]"}]}], "]"}], "]"}]}]}], ";"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Write", " ", "the", " ", "code", " ", "to", " ", "file"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FileNames", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
      "]"}], "\[Equal]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"CreateDirectory", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<PNOutput\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OutFile", " ", "=", " ", 
    RowBox[{"OpenWrite", "[", "\"\<PNOrbitalPhase_T4.hpp\>\"", "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{
   "OutFile", ",", "\[IndentingNewLine]", 
    "\"\<#include <vector>\n#include <cmath>\n#define Power pow\n\nclass \
PNOrbitalPhase_T4 {\nprivate:\n  double dvdtCoeff;\n  double \>\"", ",", 
    "dvdtList", ",", 
    "\"\<;\n  \npublic:\n  PNOrbitalPhase_T4(const double delta, const double \
chis, const double chia) :\n\>\"", ",", "\[IndentingNewLine]", 
    RowBox[{"StringForm", "[", 
     RowBox[{"\"\<    dvdtCoeff(``)\>\"", ",", " ", "dvdtCoeff"}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "PNOrderMax"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdt", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    dvdt``(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"dvdt", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dvdtLnv", "[", "j", "]"}], "=!=", "0."}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteString", "[", 
       RowBox[{"OutFile", ",", "\"\<,\\n\>\"", ",", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<    dvdt``Lnv(``)\>\"", ",", "j", ",", " ", 
          RowBox[{"CForm", "[", 
           RowBox[{"dvdtLnv", "[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WriteString", "[", 
    RowBox[{
    "OutFile", ",", "\[IndentingNewLine]", 
     "\"\<\n  { }\n  \n  void operator() (const double t, const \
std::vector<double>& y, std::vector<double>& dydt) {\n    const double& \
v=y[0];\n    const double lnv=log(v);\n    const double cubv=v*v*v;\n    \
dydt[0] = \>\"", ",", "dvdtExpression", ",", 
     "\"\<;\n    dydt[1]=cubv;\n  }\n  \n  bool ContinueIntegrating(const \
double& t, const std::vector<double>& y, const std::vector<double>& dydt) \
const {\n    return (dydt[0]>0.0 && y[0]<1.0);\n  }\n  \n};\n\>\""}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "OutFile", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "dvdtCoeff", ",", "dvdtOrderMax", ",", "dvdt", ",", "dvdtLnv", ",", 
   "dvdtList", ",", "dvdtExpression", ",", "Parens", ",", "OutFile"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.513712850685048*^9, 3.513712881413123*^9}, {
   3.513713010151628*^9, 3.513713091737217*^9}, {3.513713155791883*^9, 
   3.5137131818466387`*^9}, {3.513713572398513*^9, 3.513713578170539*^9}, 
   3.51371842303159*^9, {3.513720465418563*^9, 3.513720547417617*^9}, {
   3.513723120576893*^9, 3.5137231858479424`*^9}, {3.513724965830268*^9, 
   3.513724966701048*^9}, 3.513941616892047*^9, {3.513966287656835*^9, 
   3.5139662918864107`*^9}, {3.517340312610138*^9, 3.517340353995515*^9}, {
   3.529337765049365*^9, 3.529337772802148*^9}, {3.529338764050228*^9, 
   3.529338852062232*^9}, {3.5293391310246162`*^9, 3.529339140008834*^9}, {
   3.529339189414514*^9, 3.529339228496028*^9}, {3.529339292639379*^9, 
   3.5293393714276447`*^9}, {3.5293398716596203`*^9, 
   3.5293398892740717`*^9}, {3.52933992970568*^9, 3.529339945013156*^9}, {
   3.529340114287212*^9, 3.529340133162445*^9}, {3.529340168008461*^9, 
   3.529340231806382*^9}, 3.529340265114519*^9, {3.5293403066178513`*^9, 
   3.52934030671804*^9}, 3.529340390182485*^9, {3.52934058903719*^9, 
   3.52934067698039*^9}, {3.529341373362268*^9, 3.5293413857805357`*^9}, {
   3.529344170395685*^9, 3.529344180987213*^9}, {3.529344550696512*^9, 
   3.529344572297019*^9}, {3.5293453010026627`*^9, 3.529345301298562*^9}, {
   3.529346022287118*^9, 3.529346035482833*^9}, {3.529406227898428*^9, 
   3.529406294825912*^9}, {3.529406343418397*^9, 3.529406343955431*^9}, {
   3.529676139485979*^9, 3.5296762007018223`*^9}, {3.529676276941681*^9, 
   3.529676370648913*^9}, {3.529676432880728*^9, 3.5296765780063257`*^9}, {
   3.529676624998097*^9, 3.529676816271263*^9}, {3.529676892669248*^9, 
   3.529676911948452*^9}, {3.529676942037507*^9, 3.5296769552357273`*^9}, {
   3.52967702150797*^9, 3.529677102916972*^9}, {3.5296771456615353`*^9, 
   3.529677150723588*^9}, {3.5296772518124866`*^9, 3.529677261797812*^9}, {
   3.52967733890903*^9, 3.529677402021448*^9}, {3.529677791732787*^9, 
   3.529677886988077*^9}, {3.5296779569150343`*^9, 3.529677974084169*^9}, {
   3.529678080393035*^9, 3.529678089170458*^9}, {3.529678122749288*^9, 
   3.5296781283976707`*^9}, {3.5296781686814623`*^9, 3.529678198980299*^9}, {
   3.529678408653225*^9, 3.529678463967561*^9}, {3.529678501797455*^9, 
   3.529678509244711*^9}, {3.529678671286594*^9, 3.529678679054398*^9}, {
   3.5296789456394463`*^9, 3.529678950176543*^9}, {3.529679453062483*^9, 
   3.529679484655491*^9}, {3.529679639023862*^9, 3.529679704636524*^9}, {
   3.529679794682197*^9, 3.529679806840279*^9}, {3.52967985739924*^9, 
   3.529679928104211*^9}, {3.529680376401724*^9, 3.529680422334318*^9}, {
   3.529680573237928*^9, 3.529680636976448*^9}, {3.529680669592092*^9, 
   3.529680859413417*^9}, {3.529680904197904*^9, 3.529680920693964*^9}, {
   3.529681680560685*^9, 3.529681709541367*^9}, {3.529681767159604*^9, 
   3.529681845109129*^9}, {3.5296818888045588`*^9, 3.529681926662527*^9}, 
   3.529681956737381*^9, {3.5296820267318077`*^9, 3.529682027169629*^9}, {
   3.5296820800305653`*^9, 3.529682103940279*^9}, {3.5296859721621923`*^9, 
   3.52968599162214*^9}, {3.529686027923522*^9, 3.5296860462160597`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Appendix: Parameter definitions and useful substitutions\
\>", "Section",
 CellChangeTimes->{{3.487689203006629*^9, 3.487689210321865*^9}, {
  3.488236326471611*^9, 3.48823632931005*^9}, {3.529330024198793*^9, 
  3.529330031012611*^9}, {3.529339494280489*^9, 3.529339500472493*^9}, {
  3.529344849811111*^9, 3.529344865699308*^9}}],

Cell[TextData[{
 "We use \[CapitalPhi] for the orbital phase, hence\n    \[CapitalOmega] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalPhi]", "/", "dt"}], TraditionalForm]]],
 "\n    v = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"G", " ", "M", " ", "\[CapitalOmega]"}], 
      SuperscriptBox["c", "3"]], ")"}], 
    RowBox[{"1", "/", "3"}]], TraditionalForm]]],
 "\n    ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "="}], TraditionalForm]]],
 "v",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "2"], TraditionalForm]]],
 "\n\nIt is often useful to be able to substitute equivalent forms of mass \
parameters.  (E.g., a reference might use the mass ratio q where most other \
references use \[Eta].)  Here, we assemble a list of useful equivalent \
relations for masses:\n    ",
 Cell[BoxData[{
  FormBox[
   RowBox[{"M", "=", 
    RowBox[{"m1", "+", "m2"}]}], TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"q", "=", 
    RowBox[{
     FractionBox["m1", "m2"], "=", 
     FractionBox[
      RowBox[{"1", "+", "\[Delta]"}], 
      RowBox[{"1", "-", "\[Delta]"}]]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"\[Eta]", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"m1", " ", "m2"}], 
      SuperscriptBox["M", "2"]], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Delta]", "2"]}], "4"], "=", 
      FractionBox["q", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"]]}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"\[Delta]", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"m1", "-", "m2"}], "M"], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q", "+", "1"}], ")"}]], "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", "\[Eta]"}]}]]}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"m1", "=", 
    RowBox[{"M", 
     FractionBox[
      RowBox[{"1", "+", "\[Delta]"}], "2"]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"m2", "=", 
    RowBox[{"M", 
     FractionBox[
      RowBox[{"1", "-", "\[Delta]"}], "2"]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"\[ScriptCapitalM]", "=", 
    RowBox[{"M", " ", 
     SuperscriptBox["\[Eta]", 
      RowBox[{"3", "/", "5"}]], " ", 
     RowBox[{"(", 
      RowBox[{"chirp", " ", "mass"}], ")"}]}]}], TraditionalForm]}],
  FormatType->"TraditionalForm"],
 "\n\nSimilarly, equivalent expressions for spins:\n    ",
 Cell[BoxData[{
  FormBox[
   RowBox[{"\[Chi]s", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Chi]1", "+", "\[Chi]2", " "}], "2"], "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["S1", 
          SuperscriptBox["m1", "2"]], "+", 
         FractionBox["S2", 
          SuperscriptBox["m2", "2"]]}], ")"}]}], "=", 
      RowBox[{
       FractionBox["2", 
        SuperscriptBox["M", "2"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["S1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"]], "+", 
         FractionBox["S2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Delta]"}], ")"}], "2"]]}], ")"}]}]}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"\[Chi]a", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Chi]1", "-", "\[Chi]2"}], "2"], "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["S1", 
          SuperscriptBox["m1", "2"]], "-", 
         FractionBox["S2", 
          SuperscriptBox["m2", "2"]]}], ")"}]}], "=", 
      RowBox[{
       FractionBox["2", 
        SuperscriptBox["M", "2"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["S1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"]], "-", 
         FractionBox["S2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Delta]"}], ")"}], "2"]]}], ")"}]}]}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"\[Chi]1", "=", 
    RowBox[{
     FractionBox["S1", 
      SuperscriptBox["m1", "2"]], "=", 
     RowBox[{"\[Chi]s", "+", "\[Chi]a"}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"\[Chi]2", "=", 
    RowBox[{
     FractionBox["S2", 
      SuperscriptBox["m2", "2"]], "=", 
     RowBox[{"\[Chi]s", "-", "\[Chi]a"}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    FractionBox["S", 
     SuperscriptBox["M", "2"]], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"S1", "+", "S2"}], 
      SuperscriptBox["M", "2"]], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Chi]2", "(", 
          RowBox[{"1", "-", "\[Delta]"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"\[Chi]1", "(", 
          RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"]}], "4"], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "\[Eta]"}]}], ")"}], "\[Chi]s"}], "+", 
       RowBox[{"\[Delta]", " ", "\[Chi]a"}]}]}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    FractionBox["\[CapitalSigma]", 
     SuperscriptBox["M", "2"]], "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"S2", "/", "m2"}], "-", 
       RowBox[{"S1", "/", "m1"}]}], "M"], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[Chi]2", "(", 
         RowBox[{"1", "-", "\[Delta]"}], ")"}], "-", 
        RowBox[{"\[Chi]1", "(", 
         RowBox[{"1", "+", "\[Delta]"}], ")"}]}], "2"], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Delta]"}], " ", "\[Chi]s"}], "-", "\[Chi]a"}]}]}]}], 
   TraditionalForm]}],
  FormatType->"TraditionalForm"],
 "\n\nIn the following, we scale the system to have ",
 Cell[BoxData[
  FormBox["M", TraditionalForm]],
  FormatType->"TraditionalForm"],
 "=1 initially, leaving the scaling to physical mass to the end.  Also, we \
use ",
 Cell[BoxData[
  FormBox["\[Delta]", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " as the parameter to define the masses.  The reason for this is that the \
sign (which mass corresponds to which BH) may be interesting, and \[Eta] is \
invariant under a change of this sign."
}], "Text",
 CellChangeTimes->{{3.529328430697754*^9, 3.529328785904003*^9}, {
  3.5293288231077538`*^9, 3.529328862345324*^9}, {3.529328938670116*^9, 
  3.529328977692163*^9}, {3.529329042621681*^9, 3.5293291907181187`*^9}, {
  3.5293300416568947`*^9, 3.529330042222007*^9}, {3.529330179406694*^9, 
  3.529330249580759*^9}, {3.529330559345685*^9, 3.529330611539359*^9}, {
  3.5293313872840223`*^9, 3.5293313991320543`*^9}, {3.5293333982007732`*^9, 
  3.529333542413312*^9}, {3.529333853108141*^9, 3.5293338531082573`*^9}, {
  3.529335286132958*^9, 3.529335286362615*^9}}]
}, Closed]]
},
WindowSize->{1921, 1156},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 0.75, 0.75 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 111, 1, 100, "Section"],
Cell[681, 25, 2810, 42, 264, "Text"],
Cell[CellGroupData[{
Cell[3516, 71, 184, 4, 51, "Subsection"],
Cell[3703, 77, 1003, 16, 132, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4743, 98, 147, 2, 51, "Subsection"],
Cell[4893, 102, 2058, 30, 290, "Text"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[7000, 138, 238, 5, 53, "Section"],
Cell[7241, 145, 1556, 25, 129, "Text"],
Cell[8800, 172, 1160, 21, 84, "Text"],
Cell[9963, 195, 25961, 663, 1871, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[35961, 863, 93, 1, 100, "Section"],
Cell[36057, 866, 1008, 21, 121, "Text"],
Cell[37068, 889, 2292, 68, 352, "Input"],
Cell[CellGroupData[{
Cell[39385, 961, 204, 3, 51, "Subsection"],
Cell[39592, 966, 148, 3, 39, "Text"],
Cell[CellGroupData[{
Cell[39765, 973, 5431, 145, 620, "Input"],
Cell[CellGroupData[{
Cell[45221, 1122, 536, 10, 30, "Print"],
Cell[45760, 1134, 433, 8, 30, "Print"],
Cell[46196, 1144, 443, 8, 30, "Print"]
}, Open  ]],
Cell[46654, 1155, 4230, 76, 353, "Output"],
Cell[50887, 1233, 2950, 55, 344, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53886, 1294, 101, 1, 51, "Subsection"],
Cell[53990, 1297, 773, 16, 43, "Text"],
Cell[54766, 1315, 19166, 459, 2528, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73981, 1780, 163, 2, 100, "Section"],
Cell[74147, 1784, 2057, 64, 204, "Text"],
Cell[76207, 1850, 3808, 99, 494, "Input"],
Cell[CellGroupData[{
Cell[80040, 1953, 204, 3, 51, "Subsection"],
Cell[80247, 1958, 248, 5, 39, "Text"],
Cell[CellGroupData[{
Cell[80520, 1967, 3885, 104, 446, "Input"],
Cell[84408, 2073, 567, 10, 30, "Print"],
Cell[84978, 2085, 8059, 138, 353, "Output"],
Cell[93040, 2225, 3673, 66, 344, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[96762, 2297, 175, 2, 37, "Subsection"],
Cell[96940, 2301, 20054, 484, 2758, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[117043, 2791, 165, 2, 53, "Section"],
Cell[117211, 2795, 839, 18, 84, "Text"],
Cell[118053, 2815, 8317, 215, 767, "Input"],
Cell[CellGroupData[{
Cell[126395, 3034, 204, 3, 51, "Subsection"],
Cell[126602, 3039, 247, 5, 39, "Text"],
Cell[CellGroupData[{
Cell[126874, 3048, 5389, 147, 629, "Input"],
Cell[132266, 3197, 802, 14, 30, "Print"],
Cell[133071, 3213, 4620, 82, 369, "Output"],
Cell[137694, 3297, 3146, 58, 360, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[140889, 3361, 175, 2, 37, "Subsection"],
Cell[141067, 3365, 20618, 516, 3263, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[161734, 3887, 93, 1, 53, "Section"],
Cell[161830, 3890, 1359, 28, 143, "Text"],
Cell[163192, 3920, 2435, 62, 186, "Input"],
Cell[CellGroupData[{
Cell[165652, 3986, 204, 3, 51, "Subsection"],
Cell[165859, 3991, 199, 4, 39, "Text"],
Cell[CellGroupData[{
Cell[166083, 3999, 5429, 145, 611, "Input"],
Cell[CellGroupData[{
Cell[171537, 4148, 606, 11, 30, "Print"],
Cell[172146, 4161, 503, 9, 30, "Print"],
Cell[172652, 4172, 518, 9, 30, "Print"]
}, Open  ]],
Cell[173185, 4184, 4363, 78, 369, "Output"],
Cell[177551, 4264, 3024, 56, 360, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[180624, 4326, 101, 1, 37, "Subsection"],
Cell[180728, 4329, 632, 15, 43, "Text"],
Cell[181363, 4346, 12956, 299, 1861, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[194368, 4651, 341, 6, 53, "Section"],
Cell[194712, 4659, 7217, 225, 789, "Text"]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/PNOutput/PNOrbitalPhase_T1.hpp <==
#include <vector>
#include <cmath>
#define Power pow

class PNOrbitalPhase_T1 {
private:
  double dvdtCoeff;
  double dvdtNum2, dvdtNum3, dvdtNum4, dvdtNum5, dvdtNum6, dvdtNum6Lnv, dvdtNum7;
  double dvdtDen2, dvdtDen3, dvdtDen4, dvdtDen5, dvdtDen6;
  
public:
  PNOrbitalPhase_T1(const double delta, const double chis, const double chia) :
    dvdtCoeff(-1.6*(-1. + Power(delta,2))),
    dvdtNum2(-4.440476190476191 + 0.7291666666666666*Power(delta,2)),
    dvdtNum3(12.566370614359172 - 2.*chis - 2.75*chia*delta - 0.75*chis*Power(delta,2)),
    dvdtNum4(0.00005511463844797178*(-1888. + 1134.*Power(chia,2) + 36288.*Power(chis,2) + 74844.*chia*chis*delta - 91629.*Power(delta,2) + 36288.*Power(chia,2)*Power(delta,2) + 1134.*Power(chis,2)*Power(delta,2) + 4095.*Power(delta,4))),
    dvdtNum5(0.000496031746031746*(-115660.87513456182 + 2954.*chis - 1134.*Power(chia,2)*chis - 378.*Power(chis,3) + 2002.*chia*delta - 1134.*Power(chia,3)*delta - 3402.*chia*Power(chis,2)*delta + 38462.518857899835*Power(delta,2) - 8694.*chis*Power(delta,2) - 3402.*Power(chia,2)*chis*Power(delta,2) - 1134.*Power(chis,3)*Power(delta,2) - 9940.*chia*Power(delta,3) - 378.*Power(chia,3)*Power(delta,3) - 1134.*chia*Power(chis,2)*Power(delta,3) - 2198.*chis*Power(delta,4))),
    dvdtNum6(1.1929575421638914e-9*(9.348631829218124e10 - 2.1067590706648594e10*chis - 2.852902908191997e10*chia*delta + 5.224307984956643e9*Power(delta,2) - 7.461438375271377e9*chis*Power(delta,2) - 1.7295201e9*Power(delta,4) + 3.1329375e7*Power(delta,6))),
    dvdtNum6Lnv(-16.304761904761904),
    dvdtNum7(0.00010333994708994708*(83717.16103286081 - 1.187512598278981e6*Power(delta,2) + 121507.37906289243*Power(delta,4))),
    dvdtDen2(0.041666666666666664*(-37. + Power(delta,2))),
    dvdtDen3(0.8333333333333334*(7.*chis + 8.*chia*delta + chis*Power(delta,2))),
    dvdtDen4(0.0078125*(-1069. - 384.*Power(chis,2) - 768.*chia*chis*delta - 226.*Power(delta,2) - 384.*Power(chia,2)*Power(delta,2) - 1.*Power(delta,4))),
    dvdtDen5(0.04861111111111111*(335.*chis + 514.*chia*delta + 240.*chis*Power(delta,2) + 62.*chia*Power(delta,3) + chis*Power(delta,4))),
    dvdtDen6(0.00006028163580246913*(-64147.86630418943 - 628982.1336958106*Power(delta,2) - 6717.*Power(delta,4) + 7.*Power(delta,6)))
  { }
  
  void operator() (const double t, const std::vector<double>& y, std::vector<double>& dydt) {
    const double& v=y[0];
    const double lnv=log(v);
    const double cubv=v*v*v;
    dydt[0] = dvdtCoeff*(cubv*cubv*cubv)
      * (1.0 + v*v*(dvdtNum2 + v*(dvdtNum3 + v*(dvdtNum4 + v*(dvdtNum5 + v*(dvdtNum6 + lnv*dvdtNum6Lnv + v*(dvdtNum7) ) ) ) ) ) )
      / (1.0 + v*v*(dvdtDen2 + v*(dvdtDen3 + v*(dvdtDen4 + v*(dvdtDen5 + v*(dvdtDen6) ) ) ) ) );
    dydt[1]=cubv;
  }
  
  bool ContinueIntegrating(const double& t, const std::vector<double>& y, const std::vector<double>& dydt) const {
    return (dydt[0]>0.0 && y[0]<1.0);
  }
  
};


==> anc/PNOutput/PNOrbitalPhase_T2.hpp <==
#include <vector>
#include <cmath>
#define Power pow

class PNOrbitalPhase_T2 {
private:
  double Phi0;
  double tCoeff, t2, t3, t4, t5, t6, t6Lnv, t7;
  double PhiCoeff, Phi2, Phi3, Phi4, Phi5Lnv, Phi6, Phi6Lnv, Phi7;
  
public:
  PNOrbitalPhase_T2(const double delta, const double chis, const double chia, const double v0=0.1) :
    tCoeff(-0.078125/(-1. + Power(delta,2))),
    t2(3.865079365079365 - 0.9166666666666666*Power(delta,2)),
    t3(-0.13333333333333333*(150.79644737231007 - 94.*chis - 113.*chia*delta - 19.*chis*Power(delta,2))),
    t4(1.968379944570421e-6*(4.698878e6 - 63504.*Power(chia,2) - 5.08032e6*Power(chis,2) - 1.0287648e7*chia*chis*delta - 1.912302e6*Power(delta,2) - 5.08032e6*Power(chia,2)*Power(delta,2) - 63504.*Power(chis,2)*Power(delta,2) + 272097.*Power(delta,4))),
    t5(0.0013227513227513227*(-70271.14447549649 + 111688.*chis + 1134.*Power(chia,2)*chis + 378.*Power(chis,3) + 148739.*chia*delta + 1134.*Power(chia,3)*delta + 3402.*chia*Power(chis,2)*delta - 2572.9643832900406*Power(delta,2) + 36484.*chis*Power(delta,2) + 3402.*Power(chia,2)*chis*Power(delta,2) + 1134.*Power(chis,3)*Power(delta,2) - 1638.*chia*Power(delta,3) + 378.*Power(chia,3)*Power(delta,3) + 1134.*chia*Power(chis,2)*Power(delta,3) - 1071.*chis*Power(delta,4))),
    t6(4.260562650585326e-11*(6.713753635244156e12 - 4.30652376e10*Power(chia,2) - 9.241649789983184e12*chis - 1.1579065344e12*Power(chis,2) - 1.1158800544288205e13*chia*delta - 1.5530728752e12*chia*chis*delta - 3.878369318616584e12*Power(delta,2) - 1.892355696e11*Power(chia,2)*Power(delta,2) - 1.917150754305022e12*chis*Power(delta,2) + 1.2771829224e12*Power(chis,2)*Power(delta,2) + 2.0312262432e12*chia*chis*Power(delta,3) + 8.78976945e9*Power(delta,4) + 4.713774912e11*Power(chia,2)*Power(delta,4) + 1.19800296e11*Power(chis,2)*Power(delta,4) - 7.234255875e9*Power(delta,6))),
    t6Lnv(65.21904761904761),
    t7(3.141592653589793*(-143.9899218946838 + 4.*Power(chia,2) + 224.*Power(chis,2) + 456.*chia*chis*delta + (20.136904761904763 + 224.*Power(chia,2) + 4.*Power(chis,2))*Power(delta,2) + 2.4485780423280423*Power(delta,4)) + 6.561266481901402e-7*(-4536.*chia*Power(chis,2)*delta*(195581. + 35341.*Power(delta,2) + 2142.*Power(delta,4)) - 4536.*Power(chis,3)*(65293. + 9861.*Power(delta,2) + 2534.*Power(delta,4)) + chia*delta*(4.126445758e9 - 614376.*Power(delta,2) - 5.1040899e7*Power(delta,4) - 4536.*Power(chia,2)*(-9053. + 86027.*Power(delta,2) + 714.*Power(delta,4))) + chis*(3.070414904e9 + 1.132714706e9*Power(delta,2) - 1.22014746e8*Power(delta,4) - 6.324381e6*Power(delta,6) - 4536.*Power(chia,2)*(-9445. + 217491.*Power(delta,2) + 25018.*Power(delta,4))))),
    PhiCoeff(-0.125/(-1. + Power(delta,2))),
    Phi2(4.8313492063492065 - 1.1458333333333333*Power(delta,2)),
    Phi3(-0.20833333333333334*(150.79644737231007 - 94.*chis - 113.*chia*delta - 19.*chis*Power(delta,2))),
    Phi4(4.920949861426052e-6*(4.698878e6 - 63504.*Power(chia,2) - 5.08032e6*Power(chis,2) - 1.0287648e7*chia*chis*delta - 1.912302e6*Power(delta,2) - 5.08032e6*Power(chia,2)*Power(delta,2) - 63504.*Power(chis,2)*Power(delta,2) + 272097.*Power(delta,4))),
    Phi5Lnv(0.00248015873015873*(-1134.*chia*Power(chis,2)*delta*(3. + Power(delta,2)) - 378.*Power(chis,3)*(1. + 3.*Power(delta,2)) + 9.42477796076938*(7456. + 273.*Power(delta,2)) + chia*delta*(-148739. + 1638.*Power(delta,2) - 378.*Power(chia,2)*(3. + Power(delta,2))) + chis*(-111688. - 36484.*Power(delta,2) + 1071.*Power(delta,4) - 1134.*Power(chia,2)*(1. + 3.*Power(delta,2))))),
    Phi6(5.325703313231658e-11*(-4.417611565484156e12 + 4.30652376e10*Power(chia,2) + 9.241649789983184e12*chis + 1.1579065344e12*Power(chis,2) + 1.1158800544288205e13*chia*delta + 1.5530728752e12*chia*chis*delta + 3.878369318616584e12*Power(delta,2) + 1.892355696e11*Power(chia,2)*Power(delta,2) + 1.917150754305022e12*chis*Power(delta,2) - 1.2771829224e12*Power(chis,2)*Power(delta,2) - 2.0312262432e12*chia*chis*Power(delta,3) - 8.78976945e9*Power(delta,4) - 4.713774912e11*Power(chia,2)*Power(delta,4) - 1.19800296e11*Power(chis,2)*Power(delta,4) + 7.234255875e9*Power(delta,6))),
    Phi6Lnv(-81.52380952380952),
    Phi7(2.0503957755941882e-7*(4536.*chia*Power(chis,2)*delta*(195581. + 35341.*Power(delta,2) + 2142.*Power(delta,4)) + 4536.*Power(chis,3)*(65293. + 9861.*Power(delta,2) + 2534.*Power(delta,4)) + 37.69911184307752*(1.8287872e7 - 508032.*Power(chia,2) - 5.7915648e7*chia*chis*delta - 508032.*Power(chis,2)*(56. + Power(delta,2)) - 21.*Power(delta,2)*(36.*(3383. + 37632.*Power(chia,2)) + 14809.*Power(delta,2))) + chia*delta*(-4.126445758e9 + 614376.*Power(delta,2) + 5.1040899e7*Power(delta,4) + 4536.*Power(chia,2)*(-9053. + 86027.*Power(delta,2) + 714.*Power(delta,4))) + chis*(-3.070414904e9 - 1.132714706e9*Power(delta,2) + 1.22014746e8*Power(delta,4) + 6.324381e6*Power(delta,6) + 4536.*Power(chia,2)*(-9445. + 217491.*Power(delta,2) + 25018.*Power(delta,4)))))
  {
    double t;
    (*this)(v0, t, Phi0);
    Phi0 *= -1.0;
  }
  
  /// Make this object a functor for finding the value of v for which t=0
  double operator()(const double v) const {
    double t, Phi;
    (*this)(v, t, Phi);
    return t;
  }
  
  /// This evaluates the approximant for values of v
  void operator()(const double v, double& t, double& Phi) const {
    const double lnv = log(v);
    const double vFifth = v*v*v*v*v;
    const double vEighth = vFifth*v*v*v;
    t = (tCoeff/vEighth)*(1.0 + v*v*(t2 + v*(t3 + v*(t4 + v*(t5 + v*(t6 + lnv*t6Lnv + v*(t7) ) ) ) ) ) );
    Phi = Phi0-(PhiCoeff/vFifth)*(1.0 + v*v*(Phi2 + v*(Phi3 + v*(Phi4 + v*( + lnv*Phi5Lnv + v*(Phi6 + lnv*Phi6Lnv + v*(Phi7) ) ) ) ) ) );
  }
  
};


==> anc/PNOutput/PNOrbitalPhase_T3.hpp <==
#include <vector>
#include <cmath>
#define Power pow

class PNOrbitalPhase_T3 {
private:
  double v0;
  bool Findv0;
  double tauCoeff;
  double v2, v3, v4, v5, v6, v6Lnv, v7;
  double PhiCoeff, Phi2, Phi3, Phi4, Phi5Lntau, Phi6, Phi6Lntau, Phi7;
  
public:
  PNOrbitalPhase_T3(const double delta, const double chis, const double chia, const double v0=0.1) :
    tauCoeff(0.05*(-1. + Power(delta,2))),
    v2(0.12078373015873016 - 0.028645833333333332*Power(delta,2)),
    v3(0.0020833333333333333*(-150.79644737231007 + 94.*chis + 113.*chia*delta + 19.*chis*Power(delta,2))),
    v4(7.688984158478207e-9*(6.551728e6 - 127008.*Power(chia,2) - 1.016064e7*Power(chis,2) - 2.0575296e7*chia*chis*delta - 2.47464e6*Power(delta,2) - 1.016064e7*Power(chia,2)*Power(delta,2) - 127008.*Power(chis,2)*Power(delta,2) + 384111.*Power(delta,4))),
    v5(5.166997354497355e-7*(-555835.7050143349 + 1.025324e6*chis + 11340.*Power(chia,2)*chis + 3780.*Power(chis,3) + 1.377328e6*chia*delta + 11340.*Power(chia,3)*delta + 34020.*chia*Power(chis,2)*delta - 60563.62317590403*Power(delta,2) + 368048.*chis*Power(delta,2) + 34020.*Power(chia,2)*chis*Power(delta,2) + 11340.*Power(chis,3)*Power(delta,2) + 9723.*chia*Power(delta,3) + 3780.*Power(chia,3)*Power(delta,3) + 11340.*chia*Power(chis,2)*Power(delta,3) - 6321.*chis*Power(delta,4))),
    v6(3.4672547612185274e-15*(1.451426150080706e14 - 9.995466096e11*Power(chia,2) - 2.040556273628287e14*chis - 3.0598641368064e13*Power(chis,2) - 2.4648069882424934e14*chia*delta - 4.5059178358656e13*chia*chis*delta - 9.200183280159802e13*Power(delta,2) - 9.820253098656e12*Power(chia,2)*Power(delta,2) - 4.242507146142067e13*chis*Power(delta,2) + 2.7805256119872e13*Power(chis,2)*Power(delta,2) + 4.4754789207744e13*chia*chis*Power(delta,3) - 4.913117055e10*Power(delta,4) + 1.06676051328e13*Power(chia,2)*Power(delta,4) + 2.641190672736e12*Power(chis,2)*Power(delta,4) - 1.49221489725e11*Power(delta,6))),
    v6Lnv(0.12738095238095237),
    v7(6.407486798731838e-10*(8.*chis*(3.83801863e8 + 5.355315e6*Power(chia,2) - 3.7021131e7*Power(chis,2)) + 2.*chia*(2.063222879e9 + 2.0532204e7*Power(chia,2) - 4.43577708e8*Power(chis,2))*delta - 2.*chis*(-5.66357353e8 + 4.93269588e8*Power(chia,2) + 2.2364748e7*Power(chis,2))*Power(delta,2) - 504.*chia*(1219. + 774243.*Power(chia,2) + 318069.*Power(chis,2))*Power(delta,3) - 126.*chis*(968371. + 900648.*Power(chia,2) + 91224.*Power(chis,2))*Power(delta,4) - 441.*chia*(115739. + 7344.*Power(chia,2) + 22032.*Power(chis,2))*Power(delta,5) - 6.324381e6*chis*Power(delta,6) + 37.69911184307752*(128.*(-142874. + 3969.*Power(chia,2) + 222264.*Power(chis,2)) + 5.7915648e7*chia*chis*delta + 756.*(3383. + 37632.*Power(chia,2) + 672.*Power(chis,2))*Power(delta,2) + 310989.*Power(delta,4)))),
    PhiCoeff(4./(-1. + Power(delta,2))),
    Phi2(0.6039186507936508 - 0.14322916666666666*Power(delta,2)),
    Phi3(0.015625*(-150.79644737231007 + 94.*chis + 113.*chia*delta + 19.*chis*Power(delta,2))),
    Phi4(3.4600428713151927e-7*(2.81636e6 - 42336.*Power(chia,2) - 3.38688e6*Power(chis,2) - 6.858432e6*chia*chis*delta - 1.124872e6*Power(delta,2) - 3.38688e6*Power(chia,2)*Power(delta,2) - 42336.*Power(chis,2)*Power(delta,2) + 163611.*Power(delta,4))),
    Phi5Lntau(-9.688120039682539e-6*(-1134.*chia*Power(chis,2)*delta*(3. + Power(delta,2)) - 378.*Power(chis,3)*(1. + 3.*Power(delta,2)) + 9.42477796076938*(7456. + 273.*Power(delta,2)) + chia*delta*(-148739. + 1638.*Power(delta,2) - 378.*Power(chia,2)*(3. + Power(delta,2))) + chis*(-111688. - 36484.*Power(delta,2) + 1071.*Power(delta,4) - 1134.*Power(chia,2)*(1. + 3.*Power(delta,2))))),
    Phi6(1.7336273806092635e-14*(-3.4525097354834406e14 + 3.2027543856e12*Power(chia,2) + 7.186306876690922e14*chis + 7.4942616849408e13*Power(chis,2) + 8.674251819047535e14*chia*delta + 8.8464958952832e13*chia*chis*delta + 2.8284127133339406e14*Power(delta,2) - 2.210837273568e12*Power(chia,2)*Power(delta,2) + 1.4879449423566116e14*chis*Power(delta,2) - 1.00498572465984e14*Power(chis,2)*Power(delta,2) - 1.58232211397568e14*chia*chis*Power(delta,3) - 1.49887677555e12*Power(delta,4) - 3.58755433344e13*Power(chia,2)*Power(delta,4) - 9.327670605792e12*Power(chis,2)*Power(delta,4) + 6.00847891875e11*Power(delta,6))),
    Phi6Lntau(0.23883928571428573),
    Phi7(9.611230198097759e-10*(2268.*chia*Power(chis,2)*delta*(2.280952e6 + 396679.*Power(delta,2) + 22575.*Power(delta,4)) + 756.*Power(chis,3)*(2.26976e6 + 350163.*Power(delta,2) + 80283.*Power(delta,4)) + 18.84955592153876*(2.2660084e8 - 5.334336e6*Power(chia,2) - 6.20307072e8*chia*chis*delta - 762048.*Power(chis,2)*(400. + 7.*Power(delta,2)) - 21.*Power(delta,2)*(1.671762e6 + 1.45152e7*Power(chia,2) + 141769.*Power(delta,2))) + chia*delta*(-2.2185632675e10 + 3.94385187e8*Power(delta,2) + 2.45091924e8*Power(delta,4) + 756.*Power(chia,2)*(-281454. + 2.959085e6*Power(delta,2) + 22575.*Power(delta,4))) + chis*(-1.652699959e10 - 5.752100599e9*Power(delta,2) + 7.04860863e8*Power(delta,4) + 2.8083762e7*Power(delta,6) + 2268.*Power(chia,2)*(-98004. + 2.523285e6*Power(delta,2) + 274925.*Power(delta,4)))))
  { }
  
  void operator() (double& v, const double t, double& Phi) const {
    const double taum8 = pow(tauCoeff*t,-1./8.);
    const double lnv = log(0.5*taum8);
    const double lntau = log(tauCoeff*t);
    v = 0.5*taum8*(1.0 + taum8*taum8*(v2 + taum8*(v3 + taum8*(v4 + taum8*(v5 + taum8*(v6 + lnv*v6Lnv + taum8*(v7) ) ) ) ) ) );
    Phi = (PhiCoeff/pow(taum8,5))*(1.0 + taum8*taum8*(Phi2 + taum8*(Phi3 + taum8*(Phi4 + taum8*( + lntau*Phi5Lntau + taum8*(Phi6 + lntau*Phi6Lntau + taum8*(Phi7) ) ) ) ) ) );
  }
  
  // This object acts as a functor that either finds the max of v, or finds the desired v0
  double operator()(const double t) const {
    double v, Phi;
    (*this)(v, t, Phi);
    if(Findv0) {
      return (v-v0)*(v-v0);
    } else {
      return -v;
    }
  }
  
  // Switch functor to finding the maximum value of v
  void FindMaxv() {
    Findv0 = false;
  }
  
};


==> anc/PNOutput/PNOrbitalPhase_T4.hpp <==
#include <vector>
#include <cmath>
#define Power pow

class PNOrbitalPhase_T4 {
private:
  double dvdtCoeff;
  double dvdt2, dvdt3, dvdt4, dvdt5, dvdt6, dvdt6Lnv, dvdt7;
  
public:
  PNOrbitalPhase_T4(const double delta, const double chis, const double chia) :
    dvdtCoeff(-1.6*(-1. + Power(delta,2))),
    dvdt2(-2.8988095238095237 + 0.6875*Power(delta,2)),
    dvdt3(0.08333333333333333*(150.79644737231007 - 94.*chis - 113.*chia*delta - 19.*chis*Power(delta,2))),
    dvdt4(0.000013778659611992945*(274229. + 4536.*Power(chia,2) + 362880.*Power(chis,2) + 734832.*chia*chis*delta - 152685.*Power(delta,2) + 362880.*Power(chia,2)*Power(delta,2) + 4536.*Power(chis,2)*Power(delta,2) + 14868.*Power(delta,4))),
    dvdt5(0.000496031746031746*(-76604.59526513351 - 20132.*chis - 1134.*Power(chia,2)*chis - 378.*Power(chis,3) - 38677.*chia*delta - 1134.*Power(chia,3)*delta - 3402.*chia*Power(chis,2)*delta + 37406.94372629367*Power(delta,2) - 39692.*chis*Power(delta,2) - 3402.*Power(chia,2)*chis*Power(delta,2) - 1134.*Power(chis,3)*Power(delta,2) - 24465.*chia*Power(delta,3) - 378.*Power(chia,3)*Power(delta,3) - 1134.*chia*Power(chis,2)*Power(delta,3) - 3318.*chis*Power(delta,4))),
    dvdt6(1.4911969277048643e-10*(6.505361967909185e11 + 6.461532e8*Power(chia,2) - 6.601178421416559e11*chis + 2.998017792e11*Power(chis,2) - 7.900346514993223e11*chia*delta + 7.066088568e11*chia*chis*delta + 2.774358604011846e11*Power(delta,2) + 4.143455316e11*Power(chia,2)*Power(delta,2) - 1.2991680935766632e11*chis*Power(delta,2) + 1.187932284e11*Power(chis,2)*Power(delta,2) + 1.482426792e11*chia*chis*Power(delta,3) - 4.266801e8*Power(delta,4) + 1.24340832e10*Power(chia,2)*Power(delta,4) + 8.8307604e9*Power(chis,2)*Power(delta,4) + 2.26582125e8*Power(delta,6))),
    dvdt6Lnv(-16.304761904761904),
    dvdt7(37.69911184307752*Power(chis,2) + 0.0026041666666666665*Power(chia,3)*delta*(-493. - 23750.*Power(delta,2) + 3.*Power(delta,4)) + 0.0006493040372002714*(84736. - 108333.*Power(delta,2) + 18299.*Power(delta,4)) + 1.1482216343327455e-6*chis*(-4.8466964e7 - 2.1985271e7*Power(delta,2) - 1.0359954e7*Power(delta,4) - 128835.*Power(delta,6)) + 0.0026041666666666665*Power(chis,3)*(-20335. - 11.*Power(delta,2)*(354. + Power(delta,2))) + Power(chia,2)*(37.69911184307752*Power(delta,2) + 0.0026041666666666665*chis*(-473. - 68850.*Power(delta,2) - 3397.*Power(delta,4))) + chia*(75.39822368615503*chis*delta + 0.0026041666666666665*Power(chis,2)*delta*(-65375. - 7354.*Power(delta,2) + 9.*Power(delta,4)) - 1.1482216343327455e-6*delta*(5.3108965e7 + 2.5214346e7*Power(delta,2) + 2.617713e6*Power(delta,4))))
  { }
  
  void operator() (const double t, const std::vector<double>& y, std::vector<double>& dydt) {
    const double& v=y[0];
    const double lnv=log(v);
    const double cubv=v*v*v;
    dydt[0] = dvdtCoeff*(cubv*cubv*cubv)
      * (1.0 + v*v*(dvdt2 + v*(dvdt3 + v*(dvdt4 + v*(dvdt5 + v*(dvdt6 + lnv*dvdt6Lnv + v*(dvdt7) ) ) ) ) ) );
    dydt[1]=cubv;
  }
  
  bool ContinueIntegrating(const double& t, const std::vector<double>& y, const std::vector<double>& dydt) const {
    return (dydt[0]>0.0 && y[0]<1.0);
  }
  
};


==> anc/PNWaveforms.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     79962,       2360]
NotebookOptionsPosition[     78334,       2305]
NotebookOutlinePosition[     78691,       2321]
CellTagsIndexPosition[     78648,       2318]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Nonspinning Amplitudes", "Section",
 CellChangeTimes->{{3.495818971938587*^9, 3.495818973877338*^9}, {
  3.495820805064155*^9, 3.4958208075635233`*^9}}],

Cell["\<\
The following expressions are taken from Eqs. (9.3) and (9.4) of \
arXiv:0802.1249v2.\
\>", "Text",
 CellChangeTimes->{{3.495822448945223*^9, 3.4958224652904377`*^9}, {
  3.49582249858013*^9, 3.495822506674021*^9}, {3.495822543012108*^9, 
  3.495822548090122*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"2", ",", "2", ",", "v_"}], "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["v", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "42"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "107"}], "+", 
       RowBox[{"55", " ", "\[Eta]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "21"], " ", 
     SuperscriptBox["v", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "504"}], " ", "\[ImaginaryI]", " ", "\[Eta]"}], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "107"}], "+", 
          RowBox[{"34", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2173"}], "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7483"}], "+", 
           RowBox[{"2047", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "1512"], 
    "+", 
    RowBox[{
     SuperscriptBox["v", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"856", " ", "EulerGamma"}], "105"]}], "+", 
       FractionBox[
        RowBox[{"428", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "105"], "+", 
       RowBox[{
        FractionBox["1", "96"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"64", "+", 
          RowBox[{"41", " ", "\[Eta]"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"729740043", "+", 
         RowBox[{"175", " ", "\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "834555"}], "+", 
            RowBox[{"\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "729396"}], "+", 
               RowBox[{"114635", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], 
        "17463600"], "-", 
       RowBox[{
        FractionBox["428", "105"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"16", " ", 
          SuperscriptBox["v", "2"]}], "]"}]}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"2", ",", "1", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "v", " ", "\[CapitalDelta]"}], "3"], "+", 
    RowBox[{
     FractionBox["1", "84"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["v", "3"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "+", 
       RowBox[{"20", " ", "\[Eta]"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "172"}], "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2036"}], "+", 
           RowBox[{"237", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "1512"], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["v", "4"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
       RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "504"], " ", 
     SuperscriptBox["v", "6"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"6", " ", "\[Eta]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{"995", "+", 
          RowBox[{"36", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"51", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"2", ",", "0", ",", "v_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox["5", 
     RowBox[{"14", " ", 
      SqrtBox["6"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"3", ",", "3", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "4"]}], " ", "\[ImaginaryI]", " ", 
     SqrtBox[
      FractionBox["15", "14"]], " ", "v", " ", "\[CapitalDelta]"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", 
     SqrtBox[
      FractionBox["15", "14"]], " ", 
     SuperscriptBox["v", "3"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Eta]"}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "88"], " ", "\[ImaginaryI]", " ", 
     SqrtBox[
      FractionBox["3", "70"]], " ", 
     SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{"369", "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3676"}], "+", 
          RowBox[{"887", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     SqrtBox[
      FractionBox["3", "70"]], " ", 
     SuperscriptBox["v", "4"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"Log", "[", 
         FractionBox["3", "2"], "]"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3645"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"20412", "-", 
           RowBox[{"48103", " ", "\[Eta]"}], "+", 
           RowBox[{"3645", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"3", " ", "\[Eta]"}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox["3", "2"], "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"216", " ", 
      SqrtBox["210"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"3", ",", "2", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], " ", 
     SqrtBox[
      FractionBox["5", "7"]], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "193"}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"145", "-", 
           RowBox[{"73", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}], ")"}]}], 
     RowBox[{"54", " ", 
      SqrtBox["35"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"10", "-", 
           RowBox[{"30", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"22", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SqrtBox["35"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1451"}], "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17387"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"33342", "-", 
              RowBox[{"5341", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{"2376", " ", 
      SqrtBox["35"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"3", ",", "1", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "v", " ", "\[CapitalDelta]"}], 
     RowBox[{"12", " ", 
      SqrtBox["14"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["v", "3"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Eta]"}], ")"}]}], 
     RowBox[{"18", " ", 
      SqrtBox["14"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "607"}], "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"272", "+", 
           RowBox[{"247", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2376", " ", 
      SqrtBox["14"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "56"}], "+", "\[Eta]", "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"16", "+", 
              RowBox[{"7", " ", "\[Eta]"}]}], ")"}], " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"360", " ", 
      SqrtBox["14"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "4"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "1024", "]"}]}], ")"}]}], 
     RowBox[{"60", " ", 
      SqrtBox["14"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"3", ",", "0", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "5"]}], "\[ImaginaryI]", 
    SqrtBox[
     FractionBox["6", "7"]], 
    SuperscriptBox["v", "5"], "\[Eta]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"4", ",", "4", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["8", "9"], " ", 
     SqrtBox[
      FractionBox["5", "7"]], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1779", "+", 
        RowBox[{"5", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1273"}], "+", 
           RowBox[{"525", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"297", " ", 
      SqrtBox["35"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9618039"}], "+", 
        RowBox[{"7", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"9793071", "+", 
           RowBox[{"5", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3231338"}], "+", 
              RowBox[{"678291", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"405405", " ", 
      SqrtBox["35"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"336", "-", 
           RowBox[{"1193", " ", "\[Eta]"}], "+", 
           RowBox[{"320", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "\[Eta]"}]}], ")"}], " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"9", " ", 
      SqrtBox["35"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"4", ",", "3", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["v", "3"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SqrtBox["70"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"468", "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1267"}], "+", 
           RowBox[{"524", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"176", " ", 
      SqrtBox["70"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5184"}], "+", 
        RowBox[{"16301", " ", "\[Eta]"}], "+", 
        RowBox[{"2430", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"4860", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox["3", "2"], "]"}]}]}], ")"}]}], 
     RowBox[{"360", " ", 
      SqrtBox["70"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"4", ",", "2", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "63"], " ", 
     SqrtBox["5"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1311"}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"805", "-", 
           RowBox[{"57", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}], ")"}]}], 
     RowBox[{"4158", " ", 
      SqrtBox["5"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"10", "-", 
           RowBox[{"30", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"21", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"63", " ", 
      SqrtBox["5"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"9342351", "+", 
        RowBox[{"7", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5460759"}], "+", 
           RowBox[{"115", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"34822", "+", 
              RowBox[{"3363", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"22702680", " ", 
      SqrtBox["5"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"4", ",", "1", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["v", "3"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], 
     RowBox[{"84", " ", 
      SqrtBox["10"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"404", "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1011"}], "+", 
           RowBox[{"332", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"11088", " ", 
      SqrtBox["10"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"64", "-", 
        RowBox[{"1661", " ", "\[Eta]"}], "-", 
        RowBox[{"30", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
     RowBox[{"2520", " ", 
      SqrtBox["10"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"4", ",", "0", ",", "v_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"504", " ", 
      SqrtBox["2"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"5", ",", "5", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"625", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["v", "3"], " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], 
      RowBox[{"96", " ", 
       SqrtBox["66"]}]]}], "-", 
    FractionBox[
     RowBox[{"625", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"263", "+", 
        RowBox[{"16", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "43"}], "+", 
           RowBox[{"16", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3744", " ", 
      SqrtBox["66"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"565625", "-", 
        RowBox[{"1481676", " ", "\[Eta]"}], "-", 
        RowBox[{"218750", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"437500", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox["5", "2"], "]"}]}]}], ")"}]}], 
     RowBox[{"6720", " ", 
      SqrtBox["66"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"5", ",", "4", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["v", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", "\[Eta]"}]}], 
        ")"}]}], 
      RowBox[{"9", " ", 
       SqrtBox["165"]}]]}], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"4451", "-", 
        RowBox[{"7", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"3619", "+", 
           RowBox[{"5", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1042"}], "+", 
              RowBox[{"339", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4095", " ", 
      SqrtBox["165"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"5", ",", "3", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["9", "32"], " ", "\[ImaginaryI]", " ", 
     SqrtBox[
      FractionBox["3", "110"]], " ", 
     SuperscriptBox["v", "3"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["3", "416"], " ", "\[ImaginaryI]", " ", 
     SqrtBox[
      FractionBox["3", "110"]], " ", 
     SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{"207", "+", 
       RowBox[{"8", " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "58"}], "+", 
          RowBox[{"11", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "395847"}], "+", 
        RowBox[{"1171828", " ", "\[Eta]"}], "+", 
        RowBox[{"153090", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "-", 
        RowBox[{"306180", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox["3", "2"], "]"}]}]}], ")"}]}], 
     RowBox[{"60480", " ", 
      SqrtBox["330"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"5", ",", "2", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", "\[Eta]"}]}], 
       ")"}]}], 
     RowBox[{"27", " ", 
      SqrtBox["55"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3911"}], "+", 
        RowBox[{"7", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"3079", "+", 
           RowBox[{"35", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "118"}], "+", 
              RowBox[{"33", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{"12285", " ", 
      SqrtBox["55"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"5", ",", "1", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["v", "3"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], 
     RowBox[{"288", " ", 
      SqrtBox["385"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"179", "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "88"}], "+", "\[Eta]"}], ")"}], " ", "\[Eta]"}]}], 
       ")"}]}], 
     RowBox[{"11232", " ", 
      SqrtBox["385"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"181", "-", 
        RowBox[{"70", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"140", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "-", 
        RowBox[{"28", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"313", "+", 
           RowBox[{"Log", "[", "1024", "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"20160", " ", 
      SqrtBox["385"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"HhatNonspinning", "[", 
   RowBox[{"5", ",", "0", ",", "v_"}], "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"6", ",", "6", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"54", " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", "\[Eta]"}]}], 
       ")"}]}], 
     RowBox[{"5", " ", 
      SqrtBox["143"]}]], "+", 
    FractionBox[
     RowBox[{"27", " ", 
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "113"}], "+", 
        RowBox[{"7", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"91", "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "128"}], "+", 
              RowBox[{"39", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{"35", " ", 
      SqrtBox["143"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"6", ",", "5", ",", "v_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"3125", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], 
    RowBox[{"504", " ", 
     SqrtBox["429"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"6", ",", "4", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["128", "495"]}], " ", 
     SqrtBox[
      FractionBox["2", "39"]], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", "\[Eta]"}]}], 
      ")"}]}], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox[
       FractionBox["2", "39"]], " ", 
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "93"}], "+", 
        RowBox[{"7", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"71", "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "88"}], "+", 
              RowBox[{"19", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "3465"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"6", ",", "3", ",", "v_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"81", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], 
     RowBox[{"616", " ", 
      SqrtBox["65"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"6", ",", "2", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", "\[Eta]"}]}], 
       ")"}]}], 
     RowBox[{"297", " ", 
      SqrtBox["65"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "81"}], "+", 
        RowBox[{"7", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"59", "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2079", " ", 
      SqrtBox["65"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"6", ",", "1", ",", "v_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], 
    RowBox[{"8316", " ", 
     SqrtBox["26"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"6", ",", "0", ",", "v_"}], "]"}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"7", ",", "7", ",", "v_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16807", " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["7", "858"]], " ", 
      SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "1440"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"7", ",", "6", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["81", "35"]}], " ", 
    SqrtBox[
     FractionBox["3", "143"]], " ", 
    SuperscriptBox["v", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", "\[Eta]"}]}],
      ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"7", ",", "5", ",", "v_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"15625", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], 
    RowBox[{"26208", " ", 
     SqrtBox["66"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"7", ",", "4", ",", "v_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"128", " ", 
     SqrtBox[
      FractionBox["2", "33"]], " ", 
     SuperscriptBox["v", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
        "\[Eta]"}]}], ")"}]}], "1365"]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"7", ",", "3", ",", "v_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"243", " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "160160"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"7", ",", "2", ",", "v_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["v", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
        "\[Eta]"}]}], ")"}]}], 
    RowBox[{"3003", " ", 
     SqrtBox["3"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"7", ",", "1", ",", "v_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["v", "5"], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], 
    RowBox[{"864864", " ", 
     SqrtBox["2"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"7", ",", "0", ",", "v_"}], "]"}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"8", ",", "8", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["16384", "63"], " ", 
    SqrtBox[
     FractionBox["2", "85085"]], " ", 
    SuperscriptBox["v", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", "\[Eta]"}]}],
      ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"8", ",", "7", ",", "v_"}], "]"}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"8", ",", "6", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["243", "35"]}], " ", 
    SqrtBox[
     FractionBox["3", "17017"]], " ", 
    SuperscriptBox["v", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", "\[Eta]"}]}],
      ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"8", ",", "5", ",", "v_"}], "]"}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"8", ",", "4", ",", "v_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"128", " ", 
     SqrtBox[
      FractionBox["2", "187"]], " ", 
     SuperscriptBox["v", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
        "\[Eta]"}]}], ")"}]}], "4095"]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"8", ",", "3", ",", "v_"}], "]"}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"8", ",", "2", ",", "v_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["v", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
        "\[Eta]"}]}], ")"}]}], 
    RowBox[{"9009", " ", 
     SqrtBox["85"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"8", ",", "1", ",", "v_"}], "]"}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HhatNonspinning", "[", 
     RowBox[{"8", ",", "0", ",", "v_"}], "]"}], ":=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HhatNonspinning", "[", 
    RowBox[{"l_", ",", "m_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"m", "<", "0"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"ComplexExpand", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "l"], 
         RowBox[{
          RowBox[{"HhatNonspinning", "[", 
           RowBox[{"l", ",", 
            RowBox[{"-", "m"}], ",", "v"}], "]"}], "\[Conjugate]"}]}], "]"}], 
       ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v", ">", "0"}], ",", 
          RowBox[{"\[Eta]", ">", "0"}], ",", 
          RowBox[{"\[CapitalDelta]", "\[Element]", "Reals"}]}], "}"}]}]}], 
      "]"}], ",", " ", 
     RowBox[{"HhatNonspinning", "[", 
      RowBox[{"l", ",", "m", ",", "v"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HNonspinning", "[", 
    RowBox[{"l_", ",", "m_", ",", "v_", ",", "\[Psi]_"}], "]"}], ":=", 
   RowBox[{
    SqrtBox[
     FractionBox[
      RowBox[{"16", "\[Pi]"}], "5"]], 
    RowBox[{"HhatNonspinning", "[", 
     RowBox[{"l", ",", "m", ",", "v"}], "]"}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Psi]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rhOverMNonspinning", "[", 
    RowBox[{"l_", ",", "m_", ",", "v_", ",", "\[Psi]_"}], "]"}], ":=", 
   RowBox[{"2", "\[Eta]", " ", 
    SuperscriptBox["v", "2"], 
    RowBox[{"HNonspinning", "[", 
     RowBox[{"l", ",", "m", ",", "v", ",", "\[Psi]"}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.495818987021657*^9, 3.495819000948621*^9}, {
  3.49581908137259*^9, 3.495819081420409*^9}, {3.495819465025182*^9, 
  3.4958194737511053`*^9}, {3.495819975786158*^9, 3.49582006258105*^9}, {
  3.495820113611308*^9, 3.495820185568225*^9}, {3.4958202662893047`*^9, 
  3.495820305160968*^9}, {3.49582037749715*^9, 3.49582056714501*^9}, {
  3.495820728695681*^9, 3.4958207540159388`*^9}, {3.495824433178522*^9, 
  3.495824489538938*^9}, {3.495843590917733*^9, 3.495843593642456*^9}, {
  3.495844133165617*^9, 3.495844133818899*^9}, {3.4958954003388567`*^9, 
  3.495895431192935*^9}, {3.495920198948119*^9, 3.495920216054991*^9}, {
  3.5141142624183292`*^9, 3.51411430540867*^9}, {3.5294217977109203`*^9, 
  3.529421806564077*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Spinning amplitudes", "Section",
 CellChangeTimes->{{3.495822560540362*^9, 3.4958225630393972`*^9}}],

Cell[TextData[{
 "The following expression for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "+"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "\[Cross]"], TraditionalForm]]],
 " are from Will & Wiseman (1996), Eqs. (F24) and (F25), noting that (F25c) \
is missing an overall minus sign."
}], "Text",
 CellChangeTimes->{{3.4958427400447063`*^9, 3.495842811343692*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rhOverMp", "[", 
    RowBox[{"\[Theta]_", ",", "\[Phi]_"}], "]"}], ":=", 
   RowBox[{"2", "\[Eta]", " ", 
    SuperscriptBox["v", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["v", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", " ", "\[Chi]s"}], "+", "\[Chi]a"}], ")"}], 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["v", "3"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["4", "3"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"\[Chi]s", "+", 
              RowBox[{"\[Delta]", " ", "\[Chi]a"}]}], ")"}]}], "+", 
           RowBox[{"\[Eta]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"5", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
            "\[Chi]s"}]}], ")"}], 
         RowBox[{"Cos", "[", 
          RowBox[{"2", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Eta]", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]s", "2"], "-", 
           SuperscriptBox["\[Chi]a", "2"]}], ")"}], 
         RowBox[{"Cos", "[", 
          RowBox[{"2", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rhOverMc", "[", 
    RowBox[{"\[Theta]_", ",", "\[Phi]_"}], "]"}], ":=", 
   RowBox[{"2", "\[Eta]", " ", 
    SuperscriptBox["v", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["v", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", " ", "\[Chi]s"}], "+", "\[Chi]a"}], ")"}], 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["v", "3"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["4", "3"], 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"\[Chi]s", "+", 
              RowBox[{"\[Delta]", " ", "\[Chi]a"}]}], ")"}]}], "-", 
           RowBox[{"\[Eta]", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
            "\[Chi]s"}]}], ")"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "\[Eta]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]s", "2"], "-", 
           SuperscriptBox["\[Chi]a", "2"]}], ")"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.495837403810008*^9, 3.49583786469211*^9}, {
   3.495837895554701*^9, 3.495837911966053*^9}, {3.4958383362527857`*^9, 
   3.495838381828681*^9}, {3.4958384748755503`*^9, 3.495838476183288*^9}, 
   3.4958386643528023`*^9, {3.529421806570199*^9, 3.529421806586841*^9}}],

Cell["\<\
The following are expressions for the spin -2 spherical harmonics (2,2), \
(2,1), and (3,2), respectively.\
\>", "Text",
 CellChangeTimes->{{3.495842816182218*^9, 3.4958428343145847`*^9}, {
  3.495844189869563*^9, 3.495844200467742*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
  SqrtBox[
   FractionBox["5", "\[Pi]"]], " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], "4"]}]], "Output",
 CellChangeTimes->{3.495838327955497*^9, 3.495838635573214*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
  SqrtBox[
   FractionBox["5", "\[Pi]"]], " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
  RowBox[{"Sin", "[", 
   FractionBox["\[Theta]", "2"], "]"}]}]], "Output",
 CellChangeTimes->{3.495838327955497*^9, 3.495838635575111*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
  SqrtBox[
   FractionBox["7", "\[Pi]"]], " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.495838327955497*^9, 3.495838635577406*^9}],

Cell["\<\
For compatibility with the nonspinning results given above, we integrate \
using Eq. (9.2) of arXiv:0802.1249v2:\
\>", "Text",
 CellChangeTimes->{{3.495842888820166*^9, 3.495842915080509*^9}, 
   3.495842997489662*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    SqrtBox[
     FractionBox["5", "\[Pi]"]], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rhOverMp", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"rhOverMc", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", ">", "0"}], ",", 
      RowBox[{"\[Phi]", ">", "0"}], ",", 
      RowBox[{"v", ">", "0"}], ",", 
      RowBox[{"\[Eta]", ">", "0"}], ",", 
      RowBox[{"\[Delta]", "\[Element]", "Reals"}], ",", 
      RowBox[{"\[Chi]a", "\[Element]", "Reals"}], ",", 
      RowBox[{"\[Chi]s", "\[Element]", "Reals"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "\[ImaginaryI]"}], ")"}], "2"], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       RowBox[{"(", "%", ")"}], 
       RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}], ")"}], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    SqrtBox[
     FractionBox["5", "\[Pi]"]], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Theta]", "2"], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rhOverMp", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"rhOverMc", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", ">", "0"}], ",", 
      RowBox[{"\[Phi]", ">", "0"}], ",", 
      RowBox[{"v", ">", "0"}], ",", 
      RowBox[{"\[Eta]", ">", "0"}], ",", 
      RowBox[{"\[Delta]", "\[Element]", "Reals"}], ",", 
      RowBox[{"\[Chi]a", "\[Element]", "Reals"}], ",", 
      RowBox[{"\[Chi]s", "\[Element]", "Reals"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "\[ImaginaryI]"}], ")"}], "1"], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       RowBox[{"(", "%", ")"}], 
       RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}], ")"}], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    SqrtBox[
     FractionBox["7", "\[Pi]"]], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rhOverMp", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"rhOverMc", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", ">", "0"}], ",", 
      RowBox[{"\[Phi]", ">", "0"}], ",", 
      RowBox[{"v", ">", "0"}], ",", 
      RowBox[{"\[Eta]", ">", "0"}], ",", 
      RowBox[{"\[Delta]", "\[Element]", "Reals"}], ",", 
      RowBox[{"\[Chi]a", "\[Element]", "Reals"}], ",", 
      RowBox[{"\[Chi]s", "\[Element]", "Reals"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "\[ImaginaryI]"}], ")"}], "2"], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       RowBox[{"(", "%", ")"}], 
       RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}], ")"}], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.495838414918861*^9, 3.4958384427914963`*^9}, {
  3.495838641393167*^9, 3.495838654955809*^9}, {3.495839945585075*^9, 
  3.4958399570858517`*^9}, {3.4958399901076107`*^9, 3.4958399946024513`*^9}, {
  3.49584316390871*^9, 3.495843176701277*^9}, {3.5294218065914793`*^9, 
  3.529421806600411*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
  SqrtBox[
   FractionBox["5", "\[Pi]"]], " ", 
  SuperscriptBox["v", "4"], " ", "\[Nu]", " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"v", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "\[Delta]", " ", "\[Chi]a"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Chi]s"}], "+", 
       RowBox[{"9", " ", "v", " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]a", "-", "\[Chi]s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Delta]", " ", "\[Chi]a"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "\[Nu]"}]}], ")"}], " ", "\[Chi]s"}], "+", 
          RowBox[{"3", " ", "v", " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Chi]a", "-", "\[Chi]s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"\[Chi]a", "+", 
       RowBox[{"\[Delta]", " ", "\[Chi]s"}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Phi]", "]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "v", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[Delta]", " ", "\[Chi]a"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"5", " ", "\[Nu]"}]}], ")"}], " ", "\[Chi]s"}], "+", 
       RowBox[{"6", " ", "v", " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Chi]a", "2"]}], "+", 
          SuperscriptBox["\[Chi]s", "2"]}], ")"}]}], "+", 
       RowBox[{"3", " ", "\[Nu]", " ", "\[Chi]s", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4958384058510847`*^9, 3.495838459871073*^9, 
  3.495838664997027*^9, 3.4958400241534977`*^9, 3.495843177478785*^9, 
  3.517355189957678*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["16", "3"]}], " ", 
  SqrtBox[
   FractionBox["\[Pi]", "5"]], " ", 
  SuperscriptBox["v", "5"], " ", "\[Nu]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "\[Delta]", " ", "\[Chi]a"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Chi]s"}], "+", 
    RowBox[{"3", " ", "v", " ", "\[Nu]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Chi]a", "2"], "-", 
       SuperscriptBox["\[Chi]s", "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4958384058510847`*^9, 3.495838459871073*^9, 
  3.495838664997027*^9, 3.4958400241534977`*^9, 3.495843177478785*^9, 
  3.5173552025880413`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "3"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
  SqrtBox[
   FractionBox["5", "\[Pi]"]], " ", 
  SuperscriptBox["v", "4"], " ", "\[Nu]", " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
  RowBox[{"Sin", "[", 
   FractionBox["\[Theta]", "2"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"v", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "\[Delta]", " ", "\[Chi]a"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Chi]s"}], "+", 
       RowBox[{"9", " ", "v", " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]a", "-", "\[Chi]s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Delta]", " ", "\[Chi]a"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "\[Nu]"}]}], ")"}], " ", "\[Chi]s"}], "+", 
          RowBox[{"3", " ", "v", " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Chi]a", "-", "\[Chi]s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"\[Chi]a", "+", 
       RowBox[{"\[Delta]", " ", "\[Chi]s"}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Phi]", "]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "v", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[Delta]", " ", "\[Chi]a"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"5", " ", "\[Nu]"}]}], ")"}], " ", "\[Chi]s"}], "+", 
       RowBox[{"6", " ", "v", " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Chi]a", "2"]}], "+", 
          SuperscriptBox["\[Chi]s", "2"]}], ")"}]}], "+", 
       RowBox[{"3", " ", "\[Nu]", " ", "\[Chi]s", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4958384058510847`*^9, 3.495838459871073*^9, 
  3.495838664997027*^9, 3.4958400241534977`*^9, 3.495843177478785*^9, 
  3.5173552074347773`*^9}],

Cell[BoxData[
 RowBox[{"4", " ", "\[ImaginaryI]", " ", 
  SqrtBox[
   FractionBox["\[Pi]", "5"]], " ", 
  SuperscriptBox["v", "4"], " ", "\[Nu]", " ", 
  RowBox[{"(", 
   RowBox[{"\[Chi]a", "+", 
    RowBox[{"\[Delta]", " ", "\[Chi]s"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4958384058510847`*^9, 3.495838459871073*^9, 
  3.495838664997027*^9, 3.4958400241534977`*^9, 3.495843177478785*^9, 
  3.5173552172532587`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
  SqrtBox[
   FractionBox["7", "\[Pi]"]], " ", 
  SuperscriptBox["v", "4"], " ", "\[Nu]", " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"v", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "\[Delta]", " ", "\[Chi]a"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Chi]s"}], "+", 
       RowBox[{"9", " ", "v", " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]a", "-", "\[Chi]s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Delta]", " ", "\[Chi]a"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", "\[Nu]"}]}], ")"}], " ", "\[Chi]s"}], "+", 
          RowBox[{"3", " ", "v", " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Chi]a", "-", "\[Chi]s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"\[Chi]a", "+", 
       RowBox[{"\[Delta]", " ", "\[Chi]s"}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Phi]", "]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "v", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[Delta]", " ", "\[Chi]a"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"5", " ", "\[Nu]"}]}], ")"}], " ", "\[Chi]s"}], "+", 
       RowBox[{"6", " ", "v", " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Chi]a", "2"]}], "+", 
          SuperscriptBox["\[Chi]s", "2"]}], ")"}]}], "+", 
       RowBox[{"3", " ", "\[Nu]", " ", "\[Chi]s", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4958384058510847`*^9, 3.495838459871073*^9, 
  3.495838664997027*^9, 3.4958400241534977`*^9, 3.495843177478785*^9, 
  3.517355223875441*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["32", "3"], " ", 
  SqrtBox[
   FractionBox["\[Pi]", "7"]], " ", 
  SuperscriptBox["v", "5"], " ", 
  SuperscriptBox["\[Nu]", "2"], " ", "\[Chi]s"}]], "Output",
 CellChangeTimes->{3.4958384058510847`*^9, 3.495838459871073*^9, 
  3.495838664997027*^9, 3.4958400241534977`*^9, 3.495843177478785*^9, 
  3.517355233034814*^9}]
}, Open  ]],

Cell[TextData[{
 "Note that the Will & Wiseman paper uses the same notation as CQG ",
 StyleBox["13",
  FontWeight->"Bold"],
 " (1996) 575\[Dash]584, which demonstrates the same results (to lower order) \
as arXiv:0802.1249v2 used above.  Thus, the conventions are compatible, and \
we define the following for the spin contributions to the PN amplitudes:"
}], "Text",
 CellChangeTimes->{{3.4958430219214478`*^9, 3.495843104014861*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rhOverMSpinning", "[", 
    RowBox[{
    "l_", ",", "m_", ",", "v_", ",", "\[Psi]_", ",", "\[Chi]a_", ",", 
     "\[Chi]s_"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rhOverMSpinning", "[", 
    RowBox[{
    "2", ",", "2", ",", "v_", ",", "\[Psi]_", ",", "\[Chi]a_", ",", 
     "\[Chi]s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "2", "\[Psi]"}]]}], 
    FractionBox["16", "3"], " ", 
    SqrtBox[
     FractionBox["\[Pi]", "5"]], " ", 
    SuperscriptBox["v", "5"], " ", "\[Eta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[CapitalDelta]", " ", "\[Chi]a"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", "\[Chi]s"}], "+", 
      RowBox[{"3", " ", "v", " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Chi]a", "2"], "-", 
         SuperscriptBox["\[Chi]s", "2"]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rhOverMSpinning", "[", 
    RowBox[{
    "2", ",", "1", ",", "v_", ",", "\[Psi]_", ",", "\[Chi]a_", ",", 
     "\[Chi]s_"}], "]"}], ":=", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], 
    SqrtBox[
     FractionBox["\[Pi]", "5"]], " ", 
    SuperscriptBox["v", "4"], " ", "\[Eta]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Chi]a", "+", 
      RowBox[{"\[CapitalDelta]", " ", "\[Chi]s"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rhOverMSpinning", "[", 
    RowBox[{
    "3", ",", "2", ",", "v_", ",", "\[Psi]_", ",", "\[Chi]a_", ",", 
     "\[Chi]s_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["32", "3"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "2", " ", "\[Psi]"}]], 
    SqrtBox[
     FractionBox["\[Pi]", "7"]], " ", 
    SuperscriptBox["v", "5"], " ", 
    SuperscriptBox["\[Eta]", "2"], " ", "\[Chi]s"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rhOverMSpinning", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}], ",", "v_", ",", "\[Psi]_", ",", "\[Chi]a_", ",", 
     "\[Chi]s_"}], "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "2"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "2", "\[Psi]"}]], 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "2", "\[Psi]"}]], 
        RowBox[{
         RowBox[{"rhOverMSpinning", "[", 
          RowBox[{
          "2", ",", "2", ",", "v", ",", "\[Psi]", ",", "\[Chi]a", ",", 
           "\[Chi]s"}], "]"}], "\[Conjugate]"}]}], "]"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", ">", "0"}], ",", 
        RowBox[{"\[Eta]", ">", "0"}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Element]", "Reals"}], ",", 
        RowBox[{"\[Psi]", "\[Element]", "Reals"}], ",", 
        RowBox[{"\[Chi]s", "\[Element]", "Reals"}], ",", 
        RowBox[{"\[Chi]a", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rhOverMSpinning", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}], ",", "v_", ",", "\[Psi]_", ",", "\[Chi]a_", ",", 
     "\[Chi]s_"}], "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "2"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], 
        RowBox[{
         RowBox[{"rhOverMSpinning", "[", 
          RowBox[{
          "2", ",", "1", ",", "v", ",", "\[Psi]", ",", "\[Chi]a", ",", 
           "\[Chi]s"}], "]"}], "\[Conjugate]"}]}], "]"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", ">", "0"}], ",", 
        RowBox[{"\[Eta]", ">", "0"}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Element]", "Reals"}], ",", 
        RowBox[{"\[Psi]", "\[Element]", "Reals"}], ",", 
        RowBox[{"\[Chi]s", "\[Element]", "Reals"}], ",", 
        RowBox[{"\[Chi]a", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rhOverMSpinning", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "2"}], ",", "v_", ",", "\[Psi]_", ",", "\[Chi]a_", ",", 
     "\[Chi]s_"}], "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "3"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "2", "\[Psi]"}]], 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "2", "\[Psi]"}]], 
        RowBox[{
         RowBox[{"rhOverMSpinning", "[", 
          RowBox[{
          "3", ",", "2", ",", "v", ",", "\[Psi]", ",", "\[Chi]a", ",", 
           "\[Chi]s"}], "]"}], "\[Conjugate]"}]}], "]"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", ">", "0"}], ",", 
        RowBox[{"\[Eta]", ">", "0"}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Element]", "Reals"}], ",", 
        RowBox[{"\[Psi]", "\[Element]", "Reals"}], ",", 
        RowBox[{"\[Chi]s", "\[Element]", "Reals"}], ",", 
        RowBox[{"\[Chi]a", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HhatSpinning", "[", 
   RowBox[{"l_", ",", "m_", ",", "v_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"rhOverMSpinning", "[", 
    RowBox[{
    "l", ",", "m", ",", "v", ",", "\[Psi]", ",", "\[Chi]a", ",", "\[Chi]s"}], 
    "]"}], 
   RowBox[{"2", "\[Eta]", " ", 
    SuperscriptBox["v", "2"], 
    SqrtBox[
     FractionBox[
      RowBox[{"16", "\[Pi]"}], "5"]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", 
      "\[Psi]"}]]}]]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.495843143717875*^9, 3.4958431478783493`*^9}, {
  3.49584318296847*^9, 3.495843217844472*^9}, {3.4958434117192307`*^9, 
  3.495843428908599*^9}, {3.495843459271653*^9, 3.495843510048334*^9}, {
  3.495843553113186*^9, 3.495843583950193*^9}, {3.495843751152977*^9, 
  3.4958437587609663`*^9}, {3.495843833787279*^9, 3.495843889587324*^9}, {
  3.495843919862505*^9, 3.495843932977271*^9}, {3.49584396497751*^9, 
  3.495843988931859*^9}, {3.4958440213104258`*^9, 3.4958440266401653`*^9}, {
  3.495895465428981*^9, 3.4958955041968937`*^9}, {3.496230565636916*^9, 
  3.496230566889662*^9}, {3.529420955245769*^9, 3.529420955603121*^9}, {
  3.5294218066869793`*^9, 3.529421806739839*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"HhatSpinning", "[", 
     RowBox[{"l", ",", "m", ",", "v"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5141140886176434`*^9, 3.5141141114206953`*^9}, {
  3.514114346326324*^9, 3.5141143464546556`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[CapitalDelta]", " ", "\[Chi]a"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Chi]s"}], 
            "+", 
            RowBox[{"3", " ", "v", " ", "\[Nu]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Chi]a", "-", "\[Chi]s"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Chi]a", "+", "\[Chi]s"}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Chi]a", "+", 
            RowBox[{"\[CapitalDelta]", " ", "\[Chi]s"}]}], ")"}]}], ",", "0", 
         ",", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Chi]a", "+", 
            RowBox[{"\[CapitalDelta]", " ", "\[Chi]s"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[CapitalDelta]", " ", "\[Chi]a"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Chi]s"}], 
            "+", 
            RowBox[{"3", " ", "v", " ", "\[Nu]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Chi]a", "2"], "-", 
               SuperscriptBox["\[Chi]s", "2"]}], ")"}]}]}], ")"}]}]}], 
        "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          SqrtBox[
           FractionBox["5", "7"]], " ", 
          SuperscriptBox["v", "3"], " ", "\[Nu]", " ", "\[Chi]s"}], ",", "0", 
         ",", "0", ",", "0", ",", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          SqrtBox[
           FractionBox["5", "7"]], " ", 
          SuperscriptBox["v", "3"], " ", "\[Nu]", " ", "\[Chi]s"}], ",", 
         "0"}], "}"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.514114106244917*^9, 3.514114112002911*^9}, 
   3.514114347132926*^9, 3.5173548072754297`*^9, 3.517355233924971*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Combined amplitudes", "Section",
 CellChangeTimes->{{3.495822560540362*^9, 3.4958225630393972`*^9}, {
  3.495822660403009*^9, 3.495822661457612*^9}}],

Cell["\<\
The following expressions are obtained by taking the expressions from \
\"Nonspinning amplitudes\" and adding the spin parts of the expressions from \
\"Spinning amplitudes\"\
\>", "Text",
 CellChangeTimes->{{3.495822567592125*^9, 3.495822600530898*^9}, {
   3.495822646606852*^9, 3.495822751130731*^9}, 3.495843280956131*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rhOverM", "[", 
    RowBox[{"l_", ",", "m_", ",", "v_", ",", "\[Psi]_"}], "]"}], ":=", 
   RowBox[{"2", "\[Eta]", " ", 
    SuperscriptBox["v", "2"], 
    SqrtBox[
     FractionBox[
      RowBox[{"16", "\[Pi]"}], "5"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"HhatSpinning", "[", 
       RowBox[{"l", ",", "m", ",", "v"}], "]"}], "+", 
      RowBox[{"HhatNonspinning", "[", 
       RowBox[{"l", ",", "m", ",", "v"}], "]"}]}], ")"}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Psi]"}]]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.514114365298695*^9, 3.5141143903477097`*^9}, {
   3.5294215972379436`*^9, 3.5294216411413813`*^9}, {3.529421678644334*^9, 
   3.529421684354632*^9}, 3.5294218067443933`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", "=", 
   RowBox[{"1", "/", "4"}]}], ";", " ", 
  RowBox[{"\[Chi]s", "=", "0.9"}], ";", " ", 
  RowBox[{"\[Chi]a", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"rhOverM", "[", 
     RowBox[{"2", ",", "2", ",", "v", ",", "0"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "0", ",", ".5"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Eta]", ",", "\[Chi]s", ",", "\[Chi]a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.529421691003709*^9, 3.529421726053061*^9}, {
  3.5294218473645*^9, 3.529421883355813*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVVGk41AsfFaq5LcSt7iVLNNxLmiipLP9TSbaUZYrJkkKLCEWhhBqJhHvT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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 0.5}, {0., 0.43268181570071}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.529421710045027*^9, 3.529421726602518*^9}, {
  3.529421873290368*^9, 3.529421883789196*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1916, 1156},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 158, 2, 134, "Section"],
Cell[740, 26, 274, 6, 52, "Text"],
Cell[1017, 34, 37814, 1184, 4881, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[38868, 1223, 106, 1, 70, "Section"],
Cell[38977, 1226, 405, 12, 52, "Text"],
Cell[39385, 1240, 3959, 115, 350, "Input"],
Cell[43347, 1357, 247, 5, 52, "Text"],
Cell[43597, 1364, 367, 10, 104, "Output"],
Cell[43967, 1376, 395, 11, 104, "Output"],
Cell[44365, 1389, 509, 15, 104, "Output"],
Cell[44877, 1406, 228, 5, 52, "Text"],
Cell[CellGroupData[{
Cell[45130, 1415, 5156, 146, 658, "Input"],
Cell[50289, 1563, 2975, 78, 187, "Output"],
Cell[53267, 1643, 749, 21, 104, "Output"],
Cell[54019, 1666, 3036, 80, 187, "Output"],
Cell[57058, 1748, 423, 10, 104, "Output"],
Cell[57484, 1760, 3117, 83, 187, "Output"],
Cell[60604, 1845, 360, 9, 104, "Output"]
}, Open  ]],
Cell[60979, 1857, 436, 8, 82, "Text"],
Cell[61418, 1867, 7310, 197, 778, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[68753, 2068, 470, 13, 54, "Input"],
Cell[69226, 2083, 3205, 87, 151, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[72480, 2176, 155, 2, 70, "Section"],
Cell[72638, 2180, 336, 6, 52, "Text"],
Cell[72977, 2188, 854, 23, 104, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[73856, 2215, 664, 16, 115, "Input"],
Cell[74523, 2233, 3783, 68, 504, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/README <==
This directory will hold the supplementary information (extra graphs,
PN code, etc.).  For arxiv, the relevant description is on
<http://arxiv.org/help/ancillary_files>.

Files
=====

* PNOrbitalPhase.nb
  
  This Mathematica notebook contains the expressions for orbital
  energy, gravitational-wave flux, and tidal heating as initialization
  cells (meaning they are evaluated first, whenever you try to
  evaluate something in the notebook).  Following sections derive the
  TaylorT1--T4 approximants from those expressions.  For each
  approximant, an example is included to demonstrate construction of
  that approximant in Mathematica.  Also, a sectino is included for
  each to automatically generate C++ objects that can be used for the
  integration of ODEs (for TaylorT1 and T4) or direct evaluation of
  the approximants (for T2 and T3).

* PNWaveforms.nb
  
  This Mathematica notebook contains expressions for the PN waveform
  (amplitude) given the orbital phase (Phi) and velocity parameter (v)
  as functions of time.  Note that the input phase should be precisely
  the orbital phase output from the TaylorTn approximants above; no
  explicit subtraction of logarithms should be done.  That is, the
  usual notation in PN papers is 'psi' for the quantity defined by
  
    psi = Phi - 2 Omega ln(Omega/Omega_0)
  
  where Omega is the time derivative of Phi.  This formula for psi
  should never be explicitly used in constructing the waveforms from
  these notebooks; it is implicitly included already.


